Two-loop splitting in double parton distributions

Double parton distributions (DPDs) receive a short-distance contribution from a single parton splitting to yield the two observed partons. We investigate this mechanism at next-to-leading order (NLO) in perturbation theory. Technically, we compute the two-loop matching of both the position and momentum space DPDs onto ordinary PDFs. This also yields the 1 -> 2 splitting functions appearing in the evolution of momentum-space DPDs at NLO. We give results for the unpolarised, colour-singlet DPDs in all partonic channels. These quantities are required for calculations of double parton scattering at full NLO. We discuss various kinematic limits of our results, and we verify that the 1 -> 2 splitting functions are consistent with the number and momentum sum rules for DPDs.

==> anc/Ps1.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     43837,       1332]
NotebookOptionsPosition[     40336,       1226]
NotebookOutlinePosition[     42162,       1273]
CellTagsIndexPosition[     42119,       1270]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Ancillary file for the paper

Two-loop splitting in double parton distributions
by M. Diehl, J. R. Gaunt, P. Plossl and A. Schafer
DESY 19-024, CERN-TH-2019-013\
\>", "Text",
 CellChangeTimes->{3.759648769703734*^9},
 FontSize->24],

Cell[CellGroupData[{

Cell["Information", "Title",
 CellChangeTimes->{{3.7564556885674047`*^9, 3.756455691926085*^9}}],

Cell[TextData[{
 "In this file we present the results for the  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["P", "s"], 
      RowBox[{"(", "1", ")"}]], "  ", "1"}], "\[Rule]", "2", " "}], 
   TraditionalForm]]],
 " evolution kernels for all channels, corresponding to the explicit results \
in section 5. Distributions are written as Deltax3 for \[Delta](1-x1-x2) and \
L0x3 for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox[
     RowBox[{"[", 
      RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "+"]}], TraditionalForm]]],
 ". In the following expressions, the colour factor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "F"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " has been replaced by  its value 1/2."
}], "Text",
 CellChangeTimes->{{3.756455695861925*^9, 3.756455964764394*^9}, {
   3.7564560714108477`*^9, 3.756456077273053*^9}, 3.756456155224483*^9, {
   3.756464582600478*^9, 3.756464680924211*^9}, {3.7595552407851343`*^9, 
   3.759555241290844*^9}, {3.759648801126608*^9, 3.759648804242629*^9}, {
   3.759648834541141*^9, 3.759648859611274*^9}, {3.7596489122185993`*^9, 
   3.759648914642859*^9}},
 FontSize->18]
}, Open  ]],

Cell[CellGroupData[{

Cell["Auxiliary functions", "Title",
 CellChangeTimes->{{3.756456807614005*^9, 3.7564568117403393`*^9}}],

Cell["These functions are also defined in eq. (114)", "Text",
 CellChangeTimes->{{3.759555340172265*^9, 3.759555353554348*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pqq", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"x", "^", "2"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"1", "-", "x"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pgg", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"x", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], "/", "x"}], "+", 
   RowBox[{"x", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pqg", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"x", "^", "2"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pgq", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], ")"}], "/", 
   "x"}]}]}], "Input",
 CellChangeTimes->{{3.756456816319324*^9, 3.756456858331421*^9}, {
  3.756456920659026*^9, 3.7564569706288157`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"g", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756445432733151*^9, 3.756445439458506*^9}}],

Cell["\<\
Rggg and Dggg are as defined in eq. (117)  while Pggg1 is defined in eq. \
(118).\
\>", "Text",
 CellChangeTimes->{{3.7595553912675753`*^9, 3.759555431904578*^9}, {
  3.759722775659284*^9, 3.759722779354488*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rggg", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"CA", "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"x1", "/", "x3"}]}], "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"x1", "/", "x2"}]}], "]"}]}], ")"}], "/", "x1"}], " ", 
       "x2", " ", 
       RowBox[{
        RowBox[{"pgg", "[", "x2", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x3"}], ")"}]}]}], "\[IndentingNewLine]", "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x2", "^", "2"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", "x2"}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "^", "4"}]}]}], "-", 
         RowBox[{"x2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"9", "x2"}], "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "^", "3"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", "x2"}], "+", 
            RowBox[{"2", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{
           RowBox[{"x1", "^", "2"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x3"}], ")"}], "^", "4"}]}]}], "-", 
         RowBox[{"4", "x1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x1"}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x3"}], ")"}], "^", "3"}]}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "x1", "+", 
             RowBox[{"2", 
              RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}]}], "-", 
         RowBox[{
          RowBox[{"x2", "^", "2"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"3", "x1"}], "+", 
             RowBox[{"x1", "^", "2"}], "+", 
             RowBox[{"x1", "^", "3"}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "^", "4"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10", "-", 
            RowBox[{"25", "x1"}], "+", 
            RowBox[{"12", 
             RowBox[{"x1", "^", "2"}]}], "-", 
            RowBox[{"3", 
             RowBox[{"x1", "^", "3"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"7", "x1"}], "-", 
            RowBox[{"3", 
             RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "x2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "x3"}], ")"}]}], ")"}]}]}], ")"}]}], 
      "\[IndentingNewLine]", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x1"}], "]"}], "/", "x1"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x2", "^", "2"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", "x1"}], "-", 
             RowBox[{"9", 
              RowBox[{"x1", "^", "2"}]}], "+", 
             RowBox[{"9", 
              RowBox[{"x1", "^", "3"}]}], "-", 
             RowBox[{"x1", "^", "4"}]}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "^", "4"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"4", "x1"}], "-", 
            RowBox[{"5", 
             RowBox[{"x1", "^", "2"}]}], "+", 
            RowBox[{"10", 
             RowBox[{"x1", "^", "3"}]}], "-", 
            RowBox[{"3", 
             RowBox[{"x1", "^", "4"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"6", "x1"}], "+", 
            RowBox[{"9", 
             RowBox[{"x1", "^", "2"}]}], "-", 
            RowBox[{"6", 
             RowBox[{"x1", "^", "3"}]}], "+", 
            RowBox[{"3", 
             RowBox[{"x1", "^", "4"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "x2"}], ")"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dggg", "[", "x1_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"CA", "^", "2"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "/", "4"}], "+", 
       RowBox[{"2", 
        RowBox[{"pgg", "[", "x1", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "x1", "]"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Pi]", "^", "2"}], "/", "6"}], "-", 
          RowBox[{"2", "/", "3"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"beta0", " ", "CA", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"40", "-", 
        RowBox[{"27", "x1"}], "-", 
        RowBox[{"20", 
         RowBox[{"x1", "^", "3"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"12", " ", "x1"}], ")"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pggg1", "=", 
   RowBox[{
    RowBox[{"Rggg", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "+", 
    RowBox[{"Rggg", "[", 
     RowBox[{"x2", ",", "x1", ",", "x3"}], "]"}], "+", 
    RowBox[{"Rggg", "[", 
     RowBox[{"x3", ",", "x2", ",", "x1"}], "]"}], "+", 
    RowBox[{"Rggg", "[", 
     RowBox[{"x1", ",", "x3", ",", "x2"}], "]"}], "+", 
    RowBox[{"Rggg", "[", 
     RowBox[{"x3", ",", "x1", ",", "x2"}], "]"}], "+", 
    RowBox[{"Rggg", "[", 
     RowBox[{"x2", ",", "x3", ",", "x1"}], "]"}], "+", 
    RowBox[{"Deltax3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Dggg", "[", "x1", "]"}], "+", 
       RowBox[{"Dggg", "[", 
        RowBox[{"1", "-", "x1"}], "]"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756457015152252*^9, 3.7564574583082857`*^9}, {
   3.756457512127729*^9, 3.756457918262986*^9}, {3.756458476213179*^9, 
   3.756458491729611*^9}, 3.756458527285428*^9, {3.756458659558792*^9, 
   3.7564586838698378`*^9}, {3.756462290354081*^9, 3.7564622914803247`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"q", 
    OverscriptBox["q", "_"]}]}], TraditionalForm]],
 FormatType->"TraditionalForm"]], "Title",
 CellChangeTimes->{{3.756443388359459*^9, 3.756443402865819*^9}}],

Cell["\<\
Rqqbarg, Sqqbarg, and Dqqbarg are also given in eq. (120) while Pqqbarg1 is \
defined in eq. (121).\
\>", "Text",
 CellChangeTimes->{{3.759555461566886*^9, 3.759555518699511*^9}, {
  3.759722786874544*^9, 3.7597227890582314`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rqqbarg", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"CA", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"x3", "/", "x2"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pqg", "[", "x1", "]"}], "+", 
            RowBox[{"pqg", "[", "x2", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "x3"}], ")"}]}]}], "\[IndentingNewLine]", "-", 
        RowBox[{"x1", " ", "x2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"10", "x3"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"x3", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x3"}], ")"}], "^", "4"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", "x3"}], "+", 
           RowBox[{"5", 
            RowBox[{"x3", "^", "2"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"x3", "^", "3"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}], ")"}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "x1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{
             RowBox[{"x1", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x3"}], ")"}], "^", "4"}]}]}], "-", 
           RowBox[{"2", "x1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x1"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x3"}], ")"}], "^", "3"}]}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", "x1"}], "+", 
              RowBox[{"4", 
               RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", "x1"}], "-", 
              RowBox[{"2", 
               RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x3"}], ")"}]}], ")"}]}], "+", "1", "-", 
           "x1", "-", 
           RowBox[{"x3", "/", "2"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "x1"}], "+", 
              RowBox[{"2", 
               RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x3"}], ")"}]}], ")"}]}], "+", "1", "-", 
           "x1", "-", 
           RowBox[{"x3", "/", "2"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "x3", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", " ", "x2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", "x3"}], "+", 
               RowBox[{"2", 
                RowBox[{"x3", "^", "2"}]}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x3"}], ")"}], "^", "4"}]}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x3", "+", 
              RowBox[{"x3", "^", "2"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}], ")"}]}]}], 
          ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x3"}], "]"}], "/", "x3"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", " ", "x2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x3", "-", 
               RowBox[{"3", 
                RowBox[{"x3", "^", "2"}]}], "+", 
               RowBox[{"3", 
                RowBox[{"x3", "^", "3"}]}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x3"}], ")"}], "^", "4"}]}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x3", "-", 
              RowBox[{"2", 
               RowBox[{"x3", "^", "2"}]}], "+", 
              RowBox[{"2", 
               RowBox[{"x3", "^", "3"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"CF", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"x3", "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", "x3"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}], "+", "3", "+", 
           RowBox[{"2", "x3"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "x1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x3", "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x3"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}], "-", 
           RowBox[{"x3", "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x2"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x3"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x2"}], ")"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x1"}], "]"}]}], "-", 
           RowBox[{"Log", "[", "x3", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x3", "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x3"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}], "+", "1"}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sqqbarg", "[", "x1_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", "CF"}]}], ")"}]}], "x1", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x1"}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dqqbarg", "[", "x1_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"CA", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "x1", "]"}], "^", "2"}], 
         RowBox[{"pqg", "[", "x1", "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
     "+", 
     RowBox[{
      RowBox[{"CF", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "2"}], "-", 
        RowBox[{"2", "x1", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x1", "]"}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x1"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"pqg", "[", "x1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "x1", "]"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"Log", "[", "x1", "]"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x1"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Pi]", "^", "2"}], "/", "6"}], "+", 
           RowBox[{"3", "/", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pqqbarg1", "=", 
   RowBox[{
    RowBox[{"Rqqbarg", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "+", 
    RowBox[{"Rqqbarg", "[", 
     RowBox[{"x2", ",", "x1", ",", "x3"}], "]"}], "+", 
    RowBox[{"L0x3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqqbarg", "[", "x1", "]"}], "+", 
       RowBox[{"Sqqbarg", "[", "x2", "]"}]}], ")"}]}], "+", 
    RowBox[{"Deltax3", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Dqqbarg", "[", "x1", "]"}], "+", 
       RowBox[{"Dqqbarg", "[", 
        RowBox[{"1", "-", "x1"}], "]"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756458823683165*^9, 3.756459522839275*^9}, {
   3.756459561111514*^9, 3.756459831242564*^9}, 3.756459976502244*^9, {
   3.756460034630434*^9, 3.756460038228229*^9}, {3.756460144855426*^9, 
   3.756460179687697*^9}, {3.756460234658519*^9, 3.75646024244844*^9}, {
   3.75646041932675*^9, 3.756460449508256*^9}, {3.756460615384144*^9, 
   3.756460629421465*^9}, {3.756460943066538*^9, 3.756460982303783*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.7564467861735897`*^9, 3.756446807731131*^9}}],

Cell["\<\
Rqgq, Sqgq, and Dqgq are defined in eq. (123) and Pqgq1 is subsequently given \
in eq. (124).\
\>", "Text",
 CellChangeTimes->{{3.759555554582486*^9, 3.7595555903048573`*^9}, {
  3.759722794834103*^9, 3.7597227978498*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rqgq", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", "CF", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "x2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             RowBox[{"x3", "/", "x1"}]}], "]"}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", 
             RowBox[{"x3", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}]}]}], "]"}]}], ")"}], 
         RowBox[{
          RowBox[{"pgq", "[", "x2", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"x3", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}], ")"}]}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "x1", " ", 
            RowBox[{
             RowBox[{"x3", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], "^", "4"}]}]}], "-", 
           RowBox[{"x1", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{"3", "/", "4"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x1", "]"}], "+", 
           RowBox[{"2", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x1"}], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "x1", " ", 
            RowBox[{
             RowBox[{"x2", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], "^", "4"}]}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "x2", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{
             RowBox[{"x2", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], "^", "4"}]}]}], "-", 
           RowBox[{"2", "x2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x2"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x1"}], ")"}], "^", "3"}]}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"2", "x2"}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "x2"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"CF", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "x2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"x3", "/", "x1"}]}], "]"}], 
         RowBox[{
          RowBox[{"pgq", "[", "x2", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"x3", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}], ")"}]}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x3", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x2"}], ")"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x3"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x2"}], ")"}]}], ")"}]}], "-", "1"}], 
          ")"}]}], "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Log", "[", "x1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x2", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "x2"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x3"}], ")"}]}], "-", 
           RowBox[{"4", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}]}], "+", "1"}], ")"}]}], 
        "\[IndentingNewLine]", "-", 
        RowBox[{
         RowBox[{"Log", "[", "x2", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x2", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "x2"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x3"}], ")"}]}], "-", 
           RowBox[{"x3", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "x2"}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x2"}], ")"}], "^", "2"}]}]}], "+", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x2"}], ")"}]}]}], ")"}]}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x2"}], "]"}], "/", "x2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x3", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x2"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", "x2"}], ")"}]}], "+", 
           RowBox[{"x2", " ", 
            RowBox[{
             RowBox[{"pgq", "[", "x2", "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}]}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sqgq", "[", "x1_", "]"}], ":=", 
   RowBox[{"2", "CA", " ", "CF", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x1"}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dqgq", "[", "x1_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"CA", " ", "CF", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"pqq", "[", "x1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "x1", "]"}], "^", "2"}], "-", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "x1", "]"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x1"}], "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
           RowBox[{"4", "/", "3"}]}], ")"}]}]}], ")"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      RowBox[{"CF", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], 
         RowBox[{"Log", "[", "x1", "]"}]}], "+", 
        RowBox[{
         RowBox[{"pqq", "[", "x1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "x1", "]"}], "^", "2"}], "+", 
           RowBox[{"3", 
            RowBox[{"Log", "[", "x1", "]"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Pi]", "^", "2"}], "/", "3"}]}], ")"}]}]}], ")"}]}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{"beta0", " ", "CF", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "+", 
        RowBox[{
         RowBox[{"pqq", "[", "x1", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "x1", "]"}], "+", 
           RowBox[{"5", "/", "3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pqgq1", "=", 
   RowBox[{
    RowBox[{"Rqgq", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "+", 
    RowBox[{"Rqgq", "[", 
     RowBox[{"x1", ",", "x3", ",", "x2"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Sqgq", "[", "x1", "]"}], "L0x3"}], "+", 
    RowBox[{
     RowBox[{"Sqgq", "[", "x1", "]"}], "/", "x2"}], "+", 
    RowBox[{
     RowBox[{"Dqgq", "[", "x1", "]"}], "Deltax3"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756461145380864*^9, 3.756461157784317*^9}, {
  3.756461223609133*^9, 3.7564612238801527`*^9}, {3.7564612690428247`*^9, 
  3.7564614236694613`*^9}, {3.7564614599802437`*^9, 3.756461531186823*^9}, {
  3.7564615656222878`*^9, 3.756461974370919*^9}, {3.7564621148123083`*^9, 
  3.756462410927086*^9}, {3.756462640053467*^9, 3.756462654374002*^9}, {
  3.756462852726996*^9, 3.7564629142933083`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"q", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.7564467861735897`*^9, 3.756446807731131*^9}, {
  3.756452868424931*^9, 3.756452869322015*^9}}],

Cell["Pqgg1 is defined in eq. (122).", "Text",
 CellChangeTimes->{{3.759555610576242*^9, 3.759555631071636*^9}, {
  3.759722804353897*^9, 3.759722804521714*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pqgg1", "=", 
   RowBox[{
    RowBox[{"Rqqbarg", "[", 
     RowBox[{"x1", ",", "x3", ",", "x2"}], "]"}], "+", 
    RowBox[{"Rqqbarg", "[", 
     RowBox[{"x3", ",", "x1", ",", "x2"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqqbarg", "[", "x1", "]"}], "+", 
       RowBox[{"Sqqbarg", "[", "x3", "]"}]}], ")"}], "/", "x2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.756464318959134*^9, 3.756464387520393*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"g", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756445432733151*^9, 3.756445439458506*^9}, {
  3.756452478184718*^9, 3.756452491976646*^9}}],

Cell["Pggq1 is defined in eq. (125).", "Text",
 CellChangeTimes->{{3.759555610576242*^9, 3.759555655841625*^9}, {
  3.759722810769665*^9, 3.759722811185439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pggq1", "=", 
   RowBox[{
    RowBox[{"Rqgq", "[", 
     RowBox[{"x3", ",", "x2", ",", "x1"}], "]"}], "+", 
    RowBox[{"Rqgq", "[", 
     RowBox[{"x3", ",", "x1", ",", "x2"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Sqgq", "[", "x3", "]"}], "/", "x1"}], "+", 
    RowBox[{
     RowBox[{"Sqgq", "[", "x3", "]"}], "/", "x2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756464207157745*^9, 3.75646427855322*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{
    RowBox[{"q", "'"}], 
    OverscriptBox[
     RowBox[{"q", "'"}], "_"]}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448637839991*^9, 3.756448641134657*^9}, {
  3.7564521728626013`*^9, 3.7564521893705063`*^9}}],

Cell["\<\
Rqprimeqprimebarq is defined in eq. (127) while Pqprimeqprimebarq1 is given \
in eq. (126).\
\>", "Text",
 CellChangeTimes->{{3.7595556818090277`*^9, 3.7595557099316597`*^9}, {
  3.759722816889304*^9, 3.759722820016595*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rqprimeqprimebarq", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "CF"}], "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", " ", "x2", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"6", "x3"}], "+", 
          RowBox[{"x3", "^", "2"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x3"}], ")"}], "^", "4"}]}]}], "+", 
      RowBox[{"x3", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x3"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"pqq", "[", "x3", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Log", "[", "x1", "]"}]}], "-", 
          RowBox[{"Log", "[", "x3", "]"}], "-", 
          RowBox[{"2", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x3"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x3"}], ")"}], "^", "3"}]}], ")"}]}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pqprimeqprimebarq1", "=", 
   RowBox[{
    RowBox[{"Rqprimeqprimebarq", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "+", 
    RowBox[{"Rqprimeqprimebarq", "[", 
     RowBox[{"x2", ",", "x1", ",", "x3"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756463923902836*^9, 3.756464077716262*^9}, 
   3.75963935221592*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", " ", 
    RowBox[{"q", "'"}]}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, 
   3.756451620923779*^9, {3.756452179109582*^9, 3.75645218060293*^9}}],

Cell["Pqqprimeq1 is given in eq. (130).", "Text",
 CellChangeTimes->{{3.759555777771873*^9, 3.7595558019711227`*^9}, {
  3.759722826881255*^9, 3.7597228275048513`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pqqprimeq1", "=", 
   RowBox[{
    RowBox[{"Rqprimeqprimebarq", "[", 
     RowBox[{"x2", ",", "x3", ",", "x1"}], "]"}], "+", 
    RowBox[{"Rqprimeqprimebarq", "[", 
     RowBox[{"x3", ",", "x2", ",", "x1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756463830628038*^9, 3.756463904310267*^9}, {
  3.756464115636607*^9, 3.7564641680125837`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", " ", "q"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}}],

Cell["\<\
Rvqqq is given in eq. (129) whereas Pvqqq1 is defined in eq. (128).\
\>", "Text",
 CellChangeTimes->{{3.759555735156948*^9, 3.759555772102899*^9}, {
  3.759722833120977*^9, 3.759722835760623*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rvqqq", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "CF"}], 
    RowBox[{"(", 
     RowBox[{"CA", "-", 
      RowBox[{"2", "CF"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"x3", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}], "^", "2"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "x1"}], "]"}]}], "-", 
         RowBox[{"Log", "[", "x3", "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x3", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "-", "x2"}], ")"}]}], ")"}]}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pvqqq1", "=", 
   RowBox[{
    RowBox[{"Rvqqq", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "+", 
    RowBox[{"Rvqqq", "[", 
     RowBox[{"x2", ",", "x1", ",", "x3"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756463345832794*^9, 3.756463485298699*^9}, {
   3.756463710986333*^9, 3.756463711176298*^9}, 3.7565396197195168`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", 
    OverscriptBox["q", "_"]}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448637839991*^9, 3.756448641134657*^9}}],

Cell["Pvqqbarq1 is given in eq. (130).", "Text",
 CellChangeTimes->{{3.759555777771873*^9, 3.759555789894374*^9}, {
  3.759722841064535*^9, 3.759722842128347*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pvqqbarq1", "=", 
   RowBox[{
    RowBox[{"Rvqqq", "[", 
     RowBox[{"x1", ",", "x3", ",", "x2"}], "]"}], "+", 
    RowBox[{"Rvqqq", "[", 
     RowBox[{"x3", ",", "x1", ",", "x2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.756463756817986*^9, 3.7564637987225723`*^9}}]
}, Open  ]]
},
WindowSize->{1919, 1155},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Background->GrayLevel[1],
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Title"], FontFamily -> "Helvetica", FontSize -> 44, FontWeight -> 
    "Plain", FontSlant -> "Plain", FontColor -> RGBColor[1., 0.4, 0.4]], 
   Cell[
    StyleData["Chapter"], FontColor -> RGBColor[1., 0.8, 0.4]], 
   Cell[
    StyleData["Subchapter"], CellDingbat -> None, FontColor -> 
    RGBColor[0.4, 0.4, 0.4]], 
   Cell[
    StyleData["Section"], FontColor -> 
    RGBColor[0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Subsection"], FontColor -> RGBColor[0.8, 0.8, 0.8]], 
   Cell[
    StyleData["Input"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9768520637827115, 0.9768520637827115, 0.9768520637827115]], 
   Cell[
    StyleData["Output"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9398031586175326, 0.979995422293431, 0.9387045090409705]], 
   Cell[
    StyleData["Subsubsection"], FontFamily -> "Helvetica Neue", FontSize -> 
    14, FontWeight -> "Plain", FontSlant -> "Plain", FontColor -> 
    RGBColor[0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, 2015)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 241, 8, 166, "Text"],
Cell[CellGroupData[{
Cell[666, 25, 96, 1, 85, "Title"],
Cell[765, 28, 1212, 32, 66, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2014, 65, 104, 1, 85, "Title"],
Cell[2121, 68, 127, 1, 30, "Text"],
Cell[2251, 71, 1125, 38, 96, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[3413, 114, 190, 4, 58, "Title"],
Cell[3606, 120, 222, 5, 30, "Text"],
Cell[3831, 127, 7928, 235, 164, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[11796, 367, 242, 6, 58, "Title"],
Cell[12041, 375, 240, 5, 30, "Text"],
Cell[12284, 382, 10285, 298, 300, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[22606, 685, 192, 4, 58, "Title"],
Cell[22801, 691, 232, 5, 30, "Text"],
Cell[23036, 698, 9593, 278, 317, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[32666, 981, 241, 5, 58, "Title"],
Cell[32910, 988, 161, 2, 30, "Text"],
Cell[33074, 992, 483, 14, 44, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[33594, 1011, 239, 5, 58, "Title"],
Cell[33836, 1018, 161, 2, 30, "Text"],
Cell[34000, 1022, 446, 12, 44, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[34483, 1039, 304, 8, 67, "Title"],
Cell[34790, 1049, 234, 5, 30, "Text"],
Cell[35027, 1056, 1713, 52, 79, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[36777, 1113, 281, 6, 58, "Title"],
Cell[37061, 1121, 168, 2, 30, "Text"],
Cell[37232, 1125, 387, 9, 44, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[37656, 1139, 190, 4, 58, "Title"],
Cell[37849, 1145, 206, 4, 30, "Text"],
Cell[38058, 1151, 1533, 48, 79, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[39628, 1204, 210, 5, 58, "Title"],
Cell[39841, 1211, 163, 2, 30, "Text"],
Cell[40007, 1215, 313, 8, 44, "Input"]
}, Open  ]]
}
]
*)



==> anc/Ps1.txt <==
Ancillary file for the paper

Two-loop splitting in double parton distributions
by M. Diehl, J. R. Gaunt, P. Plossl and A. Schafer
DESY 19-024, CERN-TH-2019-013


INFORMATION

  In this file we present the results for the 1->2 evolution kernels for all channels, corresponding to the explicit results in section 5. Distributions are written as Deltax3 for $\delta(1-x1-x2)$ and L0x3 for $1/[1-x1-x2]_+$.  The format used for functions is Mathematica InputForm, easily adapted to other formats using

    Log[a] -> $\log (a)$
    PolyLog[a,b] -> $\text{Li}_a (b)$

  and the appropriate syntax for integer powers $a^n$ (for n from 2 to 4).
  In the following expressions, the colour factor $T_F$ has been replaced by  its value 1/2.


Auxiliary functions

  pqq[x_] := (1 + x^2)/(1 - x)
  pgg[x_] := x/(1 - x) + (1 - x)/x + x*(1 - x)
  pqg[x_] := x^2 + (1 - x)^2
  pgq[x_] := (1 + (1 - x)^2)/x


P^{(1)}_{gg,g}

  
  Rggg and Dggg are as defined in eq. (117)  while Pggg1 is defined in eq. (118).

  
  Rggg[x1_, x2_, x3_] := CA^2*(2*(1/2 - (1 + x2)/(1 - x1) + (x2^2*(3 + 4*x2))/(1 - x1)^4 - (x2*(4 + 9*x2 + x2^2))/(1 - x1)^3 + (1 + 6*x2 + 2*x2^2)/(1 - x1)^2) - (((6 + 4*x1 - 5*x1^2 + 10*x1^3 - 3*x1^4)/(2*(1 - x1)^2) - (4 - 6*x1 + 9*x1^2 - 6*x1^3 + 3*x1^4)/((1 - x1)*(1 - x2)) + ((2 + 3*x1 - 9*x1^2 + 9*x1^3 - x1^4)*x2^2)/(1 - x1)^4)*Log[1 - x1])/x1 + ((10 - 25*x1 + 12*x1^2 - 3*x1^3)/(2*(1 - x1)^2) - (2 + 7*x1 - 3*x1^2)/(1 - x2) - ((3 - 3*x1 + x1^2 + x1^3)*x2^2)/(1 - x1)^4 + (4*x1^2)/(1 - x3)^4 - (4*x1*(1 + x1))/(1 - x3)^3 + (4*(2 + x1 + 2*x1^2))/(1 - x3)^2 - 2/((1 - x1)*(1 - x2)*(1 - x3)))*Log[x1] + (x2*((1 - x2)/x2 + x2/(1 - x2) + (1 - x2)*x2)*(Log[1 + x1/x2] + Log[1 + x1/x3]))/(x1*(1 - x3)))

  
  Dggg[x1_] := beta0*CA*(40 - 27*x1 - 20*x1^3)/(12*x1) - 
    - CA^2*(3/4 + 2*((1 - x1)/x1 + x1/(1 - x1) + (1 - x1)*x1)*(-2/3 + Pi^2/6 + Log[1 - x1]*Log[x1]))

  
  Pggg1 = Rggg[x1, x2, x3] + Rggg[x2, x1, x3] + Rggg[x3, x2, x1] + Rggg[x1, x3, x2] + Rggg[x3, x1, x2] + Rggg[x2, x3, x1] + Deltax3 (Dggg[x1] + Dggg[1 - x1])


P^{(1)}_{q\bar{q},g}

  
  Rqqbarg, Sqqbarg, and Dqqbarg are also given in eq. (120) while Pqqbarg1 is defined in eq. (121).


  Rqqbarg[x1_, x2_,x3_] := CF/2*(-3 - 2*x3 - (3*x3)/(1 - x1)^2 + (1 + 5*x3)/(1 - x1) + 2*(x3/(2*(1 - x1)^2) - x3/(2*(1 - x2)^2) - (1 + x3)/(1 - x1) + (1 + x3)/(1 - x2))*Log[x1] + 2*(1 + x3/(2*(1 - x1)^2) - (1 + x3)/(1 - x1))*(2*Log[1 - x1] - Log[x3])) 
    + CA/2*(-((x1*x2*(3 - 10*x3 + 3*x3^2))/(1 - x3)^4) + (1 - 6*x3 + 5*x3^2 - 2*x3^3)/(2*(1 - x3)^2) + 2*(1 - x1 + (1 - 2*x1 + 2*x1^2)/(2*(1 - x3)) - x3/2)*Log[1 - x1] - 2*(1 - x1 + (2*x1^2)/(1 - x3)^4 - (2*x1*(1 + x1))/(1 - x3)^3 + (1 + 2*x1 + 4*x1^2)/(1 - x3)^2 - (1 + 6*x1 - 2*x1^2)/(2*(1 - x3)) - x3/2)*Log[x1] - (2*(-(1 + x3 - 2*x3^2 + 2*x3^3)/(2*(1 - x3)^2) + (x1*x2*(1 + x3 - 3*x3^2 + 3*x3^3))/(1 - x3)^4)*Log[1 - x3])/x3 - 2*(-(1 - x3 + x3^2)/(2*(1 - x3)^2) + (x1*x2*(2 - 3*x3 + 2*x3^2))/(1 - x3)^4)*Log[x3] + (((1 - x1)^2 + x1^2 + (1 - x2)^2 + x2^2)*Log[1 + x3/x2])/(2*x3))
  
  
  Sqqbarg[x1_] := -(CA - 2 CF) * x1 * (1 - x1)

  
  Dqqbarg[x1_] := CA/2*(x1^2 - ((1 - x1)^2 + x1^2)*Log[x1]^2) + 
    + CF/2*(3/2 - 2*(1 - x1)*x1*(Log[1 - x1] + Log[x1]) + ((1 - x1)^2 + x1^2)*(3/2 - Pi^2/6 - Log[1 - x1]*Log[x1] + Log[x1]^2))

  
  Pqqbarg1 = Rqqbarg[x1, x2, x3] + Rqqbarg[x2, x1, x3] + L0x3 (Sqqbarg[x1] + Sqqbarg[x2]) + Deltax3 (Dqqbarg[x1] + Dqqbarg[1 - x1])


P^{(1)}_{qg,q}

  
  Rqgq, Sqgq, and Dqgq are defined in eq. (123) and Pqgq1 is subsequently given in eq. (124).

  
  Rqgq[x1_, x2_, x3_] := CF^2*(-2*(-1 + x3/(1 - x2)^2 + (1 + x3)/(2*(1 - x2))) - (1 - 4/(1 - x1) + x2/(1 - x3)^2 - (2 - x2)/(1 - x3))*Log[x1] + (2*((1 + (1 - x2)^2)/(1 - x1) - 2/(1 - x2) + x3/(1 - x2)^2)*Log[1 - x2])/x2 - (2/(1 - x2) + x2/(1 - x3)^2 - (2 - x2)/(1 - x3) - ((2 - x2)*x3)/(1 - x2)^2)*Log[x2] + (2*(1 + (1 - x2)^2)*Log[1 + x3/x1])/((1 - x1)*x3)) 
    + CA*CF*(2*(-3/4 - x1/(1 - x1)^2 + (3*x1*x3^2)/(1 - x1)^4) - (-(1 - x1)^(-1) + (2*x1*x2^2)/(1 - x1)^4 + (3 + x2^2)/(1 - x1)^2)*(2*Log[1 - x1] + Log[x1]) + 2*(1/2 + (2*x2^2)/(1 - x1)^4 - (2*x2*(1 + x2))/(1 - x1)^3 - (2 + x2)/(1 - x1) + (4 + 2*x2 + x2^2)/(1 - x1)^2)*Log[x2] - ((1 + (1 - x2)^2)*(Log[1 - x3/(1 - x1)] + Log[1 + x3/x1]))/((1 - x1)*x3))

  
  Sqgq[x1_] := 2 CA*CF*(1 - x1)

  
  Dqgq[x1_] := beta0*CF*(1 - x1 + ((1 + x1^2)*(5/3 + Log[x1]))/(1 - x1)) 
    - CF^2*(1 + 2*(1 - x1)*Log[x1] + ((1 + x1^2)*(Pi^2/3 + 3*Log[x1] + Log[x1]^2 - 2*PolyLog[2, x1]))/(1 - x1)) 
    + CA*CF*(1 - 2*(1 - x1)*Log[1 - x1] + ((1 + x1^2)*(4/3 - 2*Log[1 - x1]*Log[x1] + Log[x1]^2 - 2*PolyLog[2, x1]))/(1 - x1)) 

  
  Pqgq1 = Rqgq[x1, x2, x3] + Rqgq[x1, x3, x2] + Sqgq[x1] L0x3 + Sqgq[x1]/x2 + Dqgq[x1] Deltax3


P^{(1)}_{qg,g}

  
  Pqgg1 is defined in eq. (122).

  
  Pqgg1 = Rqqbarg[x1, x3, x2] + Rqqbarg[x3, x1, x2] + (Sqqbarg[x1] + Sqqbarg[x3])/x2


P^{(1)}_{gg,q}

  
  Pggq1 is defined in eq. (125).


  Pggq1 = Rqgq[x3, x2, x1] + Rqgq[x3, x1, x2] + Sqgq[x3]/x1 + Sqgq[x3]/x2


P^{(1)}_{q'\bar{q'},q}

  
  Rqprimeqprimebarq is defined in eq. (127) while Pqprimeqprimebarq1 is given in eq. (126).


  Rqprimeqprimebarq[x1_, x2_, x3_] := -(CF*(x3/(1 - x3)^2 + (x1*x2*(1 - 6*x3 + x3^2))/(1 - x3)^4 + ((x1^2 + x2^2)*(1 + x3^2)*(2*Log[x1] - 2*Log[1 - x3] - Log[x3]))/(2*(1 - x3)^4)))/2

  
  Pqprimeqprimebar1 = Rqprimeqprimebarq[x1, x2, x3] + Rqprimeqprimebarq[x2, x1, x3]


P^{(1)}_{qq',q}

  
  Pqqprimeq1 is given in eq. (130).


  Pqqprimeq1 = Rqprimeqprimebarq[x2, x3, x1] + Rqprimeqprimebarq[x3, x2, x1]


P^{v (1)}_{qq,q}

  
  Rvqqq is given in eq. (129) whereas Pvqqq1 is defined in eq. (129).


  Rvqqq[x1_, x2_, x3_] := -((CA - 2*CF)*CF*((2*x3)/(1 - x1)^2 - (1 + x3)/(1 - x1) + ((1 + x3^2)*(2*Log[1 - x1] - Log[x3]))/(2*(1 - x1)*(1 - x2))))

  
  Pvqqq1 = Rvqqq[x1, x2, x3] + Rvqqq[x2, x1, x3]


P^{v (1)}_{q\bar{q},q}

  
  Pvqqbarq1 is given in eq. (131).
  

  Pvqqbarq1 = Rvqqq[x1, x3, x2] + Rvqqq[x3, x1, x2]


==> anc/W2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    855148,      26509]
NotebookOptionsPosition[    848807,      26309]
NotebookOutlinePosition[    850633,      26356]
CellTagsIndexPosition[    850590,      26353]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Ancillary file for the paper\n\nTwo-loop splitting in \
double parton distributions\nby M. Diehl, J. R. Gaunt, P. Plossl and A. \
Schafer\nDESY 19-024, CERN-TH-2019-013",
 FontSize->24]], "Text",
 CellChangeTimes->{3.759648416496696*^9}],

Cell[CellGroupData[{

Cell["Information", "Title",
 CellChangeTimes->{{3.7564556885674047`*^9, 3.756455691926085*^9}}],

Cell[TextData[{
 StyleBox["This file contains the full expressions of the ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["W", 
    RowBox[{"[", 
     RowBox[{"2", ",", "k"}], "]"}]], TraditionalForm]],
  FontSize->18],
 StyleBox["  coefficients  for all parton channels. For each channel we first \
repeat the general  structure presented in eqs. (140) and (141). The singular \
parts ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"]}], ",", " ", 
     SubscriptBox["a", "0"]}]], TraditionalForm]],
  FontSize->18],
 StyleBox[" are given explicitly, while for the functions ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"]}], ",", " ", 
     SubscriptBox["a", "0"]}]], TraditionalForm]],
  FontSize->18],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"]}], ",", " ", 
     SubscriptBox["a", "0"]}]], TraditionalForm]],
  FontSize->18],
 StyleBox["we first give their  structure, followed by a list of \
coefficients. Distributions are  written as Deltax3 for \[Delta](1-x1-x2) and \
L0x3 for ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox[
     RowBox[{"[", 
      RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "+"]}], TraditionalForm]],
  FontSize->18],
 StyleBox[". The relation between the coefficients ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["W", 
    RowBox[{"[", 
     RowBox[{"2", ",", "k"}], "]"}]], TraditionalForm]],
  FontSize->18],
 StyleBox[" and the full kernel ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SuperscriptBox["W", 
     RowBox[{"(", "2", ")"}]],
    FontSize->18], TraditionalForm]],
  FontSize->18],
 StyleBox[" is given in eq. (40).",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.756455695861925*^9, 3.756455964764394*^9}, {
   3.7564560714108477`*^9, 3.756456077273053*^9}, 3.756456155224483*^9, {
   3.759552516847679*^9, 3.759552566553225*^9}, {3.7595550715611067`*^9, 
   3.759555095483594*^9}, {3.759644355180148*^9, 3.759644360405295*^9}, {
   3.759644707172442*^9, 3.7596447077461452`*^9}, {3.759648464275077*^9, 
   3.7596485741826572`*^9}, {3.7596489305308228`*^9, 3.7596489503129253`*^9}, 
   3.759722324997364*^9, 3.759722366864233*^9, {3.759741731676744*^9, 
   3.759741764380705*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"g", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756445432733151*^9, 3.756445439458506*^9}, {
  3.759549866165008*^9, 3.759549866165042*^9}, {3.7595509405755053`*^9, 
  3.759550944701433*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}}],

Cell["The structure of this is also given in eq. (140).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.75972236782977*^9}],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20ggg", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"CA", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Deltax3", " ", "D20gggCA2"}], "+", "R20gggCA2"}], ")"}]}], 
      "+", 
      RowBox[{"CA", " ", "beta0", " ", "Deltax3", " ", "D20gggCAbeta0"}]}]}], 
    ";"}], "\[IndentingNewLine]"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"D20gggCA2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W20gggCA2", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20gggCA2", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20gggCA2", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20gggCA2", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20gggCA2", "[", "5", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20gggCA2", "[", "6", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x1"}], "]"}]}], "+", 
     RowBox[{"W20gggCA2", "[", "7", "]"}]}]}], ";"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"R20gggCA2", "=", 
     RowBox[{
      RowBox[{"W20gggCA2", "[", "8", "]"}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "9", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "10", "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "11", "]"}], "*", 
       RowBox[{"Log", "[", "x1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "12", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "*", 
       RowBox[{"Log", "[", "x1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "13", "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "14", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "15", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "16", "]"}], "*", 
       RowBox[{"Log", "[", "x1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "17", "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "18", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "19", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "20", "]"}], "*", 
       RowBox[{"Log", "[", "x1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "21", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "22", "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "23", "]"}], "*", 
       RowBox[{"Log", "[", "x2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "24", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "*", 
       RowBox[{"Log", "[", "x2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "25", "]"}], "*", 
       RowBox[{"Log", "[", "x1", "]"}], "*", 
       RowBox[{"Log", "[", "x2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "26", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "*", 
       RowBox[{"Log", "[", "x2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "27", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
       RowBox[{"Log", "[", "x2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "28", "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "29", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "30", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "31", "]"}], "*", 
       RowBox[{"Log", "[", "x1", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "32", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "33", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "34", "]"}], "*", 
       RowBox[{"Log", "[", "x2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "35", "]"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "36", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "37", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"x1", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "38", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "39", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"x2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "40", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCA2", "[", "41", "]"}], "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"D20gggCAbeta0", "=", 
     RowBox[{
      RowBox[{"W20gggCAbeta0", "[", "1", "]"}], "+", 
      RowBox[{
       RowBox[{"W20gggCAbeta0", "[", "2", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W20gggCAbeta0", "[", "3", "]"}], "*", 
       RowBox[{"Log", "[", "x1", "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "x1"}], ")"}], "/", "4"}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}], "/", "4"}]}], ";"}],
  
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "4", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "+", 
          RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "+", 
          RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "7", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"74", "-", 
          RowBox[{"288", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"16", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "35"}], "+", 
          RowBox[{"72", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "59"}], "+", 
          RowBox[{"144", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "37"}], "+", 
          RowBox[{"144", "*", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"18", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "8", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
         RowBox[{"x2", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "12"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"10", "*", "x2"}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"3", "*", "x2"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"12", "*", 
         RowBox[{"x1", "^", "11"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"10", "*", "x2"}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"3", "*", "x2"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"5", "*", 
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"21", "-", 
              RowBox[{"29", "*", "x2"}], "-", 
              RowBox[{"48", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"29", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"21", "*", 
               RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"43", "-", 
              RowBox[{"152", "*", "x2"}], "+", 
              RowBox[{"138", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"16", "*", 
               RowBox[{"x2", "^", "3"}]}], "-", 
              RowBox[{"61", "*", 
               RowBox[{"x2", "^", "4"}]}], "+", 
              RowBox[{"24", "*", 
               RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"15", "*", "x2"}], "-", 
              RowBox[{"202", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"54", "*", 
               RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"131", "-", 
              RowBox[{"394", "*", "x2"}], "+", 
              RowBox[{"358", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"38", "*", 
               RowBox[{"x2", "^", "3"}]}], "-", 
              RowBox[{"149", "*", 
               RowBox[{"x2", "^", "4"}]}], "+", 
              RowBox[{"68", "*", 
               RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x2", "+", 
               RowBox[{"x2", "^", "2"}]}], ")"}], "^", "3"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"32", "*", "x2"}], "+", 
              RowBox[{"69", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"100", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"85", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"48", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"9", "*", 
               RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"72", "-", 
              RowBox[{"377", "*", "x2"}], "+", 
              RowBox[{"560", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"326", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"576", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"385", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"72", "*", 
               RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"87", "-", 
              RowBox[{"632", "*", "x2"}], "+", 
              RowBox[{"1473", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"1316", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"209", "*", 
               RowBox[{"x2", "^", "4"}]}], "+", 
              RowBox[{"552", "*", 
               RowBox[{"x2", "^", "5"}]}], "-", 
              RowBox[{"361", "*", 
               RowBox[{"x2", "^", "6"}]}], "+", 
              RowBox[{"60", "*", 
               RowBox[{"x2", "^", "7"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"72", "-", 
              RowBox[{"345", "*", "x2"}], "+", 
              RowBox[{"415", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"236", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"415", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"345", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"72", "*", 
               RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"117", "-", 
              RowBox[{"737", "*", "x2"}], "+", 
              RowBox[{"1593", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"1466", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"329", "*", 
               RowBox[{"x2", "^", "4"}]}], "+", 
              RowBox[{"477", "*", 
               RowBox[{"x2", "^", "5"}]}], "-", 
              RowBox[{"367", "*", 
               RowBox[{"x2", "^", "6"}]}], "+", 
              RowBox[{"72", "*", 
               RowBox[{"x2", "^", "7"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"14", "-", 
              RowBox[{"38", "*", "x2"}], "-", 
              RowBox[{"15", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"178", "*", 
               RowBox[{"x2", "^", "3"}]}], "-", 
              RowBox[{"263", "*", 
               RowBox[{"x2", "^", "4"}]}], "+", 
              RowBox[{"194", "*", 
               RowBox[{"x2", "^", "5"}]}], "-", 
              RowBox[{"39", "*", 
               RowBox[{"x2", "^", "6"}]}], "-", 
              RowBox[{"22", "*", 
               RowBox[{"x2", "^", "7"}]}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"39", "*", "x2"}], "+", 
              RowBox[{"141", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"299", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"470", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"491", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"341", "*", 
               RowBox[{"x2", "^", "6"}]}], "-", 
              RowBox[{"123", "*", 
               RowBox[{"x2", "^", "7"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"x2", "^", "8"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], "*", 
            RowBox[{"(", 
             RowBox[{"27", "-", 
              RowBox[{"58", "*", "x2"}], "+", 
              RowBox[{"165", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"401", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"510", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"585", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"317", "*", 
               RowBox[{"x2", "^", "6"}]}], "-", 
              RowBox[{"98", "*", 
               RowBox[{"x2", "^", "7"}]}], "+", 
              RowBox[{"27", "*", 
               RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"30", "-", 
              RowBox[{"298", "*", "x2"}], "+", 
              RowBox[{"1301", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"2390", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"1554", "*", 
               RowBox[{"x2", "^", "4"}]}], "+", 
              RowBox[{"738", "*", 
               RowBox[{"x2", "^", "5"}]}], "-", 
              RowBox[{"1975", "*", 
               RowBox[{"x2", "^", "6"}]}], "+", 
              RowBox[{"1246", "*", 
               RowBox[{"x2", "^", "7"}]}], "-", 
              RowBox[{"302", "*", 
               RowBox[{"x2", "^", "8"}]}], "+", 
              RowBox[{"24", "*", 
               RowBox[{"x2", "^", "9"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"105", "-", 
              RowBox[{"634", "*", "x2"}], "+", 
              RowBox[{"1698", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"2240", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"2190", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"2520", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"1922", "*", 
               RowBox[{"x2", "^", "6"}]}], "-", 
              RowBox[{"690", "*", 
               RowBox[{"x2", "^", "7"}]}], "+", 
              RowBox[{"105", "*", 
               RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"88", "-", 
              RowBox[{"900", "*", "x2"}], "+", 
              RowBox[{"3427", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"6064", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"4962", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"504", "*", 
               RowBox[{"x2", "^", "5"}]}], "-", 
              RowBox[{"2561", "*", 
               RowBox[{"x2", "^", "6"}]}], "+", 
              RowBox[{"2112", "*", 
               RowBox[{"x2", "^", "7"}]}], "-", 
              RowBox[{"652", "*", 
               RowBox[{"x2", "^", "8"}]}], "+", 
              RowBox[{"68", "*", 
               RowBox[{"x2", "^", "9"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", "*", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"69", "*", "x2"}], "-", 
              RowBox[{"269", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"146", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"592", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"1106", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"768", "*", 
               RowBox[{"x2", "^", "6"}]}], "-", 
              RowBox[{"62", "*", 
               RowBox[{"x2", "^", "7"}]}], "-", 
              RowBox[{"157", "*", 
               RowBox[{"x2", "^", "8"}]}], "+", 
              RowBox[{"45", "*", 
               RowBox[{"x2", "^", "9"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"10", "*", "x2"}], "+", 
              RowBox[{"76", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"188", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"469", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"1072", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"1561", "*", 
               RowBox[{"x2", "^", "6"}]}], "-", 
              RowBox[{"1388", "*", 
               RowBox[{"x2", "^", "7"}]}], "+", 
              RowBox[{"684", "*", 
               RowBox[{"x2", "^", "8"}]}], "-", 
              RowBox[{"154", "*", 
               RowBox[{"x2", "^", "9"}]}], "+", 
              RowBox[{"11", "*", 
               RowBox[{"x2", "^", "10"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{"75", "*", "x2"}], "-", 
              RowBox[{"415", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"208", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"1132", "*", 
               RowBox[{"x2", "^", "4"}]}], "-", 
              RowBox[{"2240", "*", 
               RowBox[{"x2", "^", "5"}]}], "+", 
              RowBox[{"1772", "*", 
               RowBox[{"x2", "^", "6"}]}], "-", 
              RowBox[{"472", "*", 
               RowBox[{"x2", "^", "7"}]}], "-", 
              RowBox[{"95", "*", 
               RowBox[{"x2", "^", "8"}]}], "+", 
              RowBox[{"15", "*", 
               RowBox[{"x2", "^", "9"}]}], "+", 
              RowBox[{"18", "*", 
               RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"7", "-", 
              RowBox[{"45", "*", "x2"}], "+", 
              RowBox[{"278", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"897", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"1075", "*", 
               RowBox[{"x2", "^", "4"}]}], "+", 
              RowBox[{"458", "*", 
               RowBox[{"x2", "^", "5"}]}], "-", 
              RowBox[{"2801", "*", 
               RowBox[{"x2", "^", "6"}]}], "+", 
              RowBox[{"3539", "*", 
               RowBox[{"x2", "^", "7"}]}], "-", 
              RowBox[{"2210", "*", 
               RowBox[{"x2", "^", "8"}]}], "+", 
              RowBox[{"691", "*", 
               RowBox[{"x2", "^", "9"}]}], "-", 
              RowBox[{"93", "*", 
               RowBox[{"x2", "^", "10"}]}], "+", 
              RowBox[{"4", "*", 
               RowBox[{"x2", "^", "11"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"6", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "9", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x1", "^", "2"}], "+", "x2", "+", 
         RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "10", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"7", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "119"}], "+", 
           RowBox[{"133", "*", "x2"}], "-", 
           RowBox[{"55", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{"210", "-", 
           RowBox[{"227", "*", "x2"}], "+", 
           RowBox[{"43", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"28", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "252"}], "+", 
           RowBox[{"266", "*", "x2"}], "+", 
           RowBox[{"103", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"142", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"42", "-", 
           RowBox[{"95", "*", "x2"}], "-", 
           RowBox[{"31", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"220", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"250", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"120", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"18", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"210", "-", 
           RowBox[{"242", "*", "x2"}], "-", 
           RowBox[{"230", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"418", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"204", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"26", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "119"}], "+", 
           RowBox[{"177", "*", "x2"}], "+", 
           RowBox[{"173", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"460", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"348", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"108", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"10", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"28", "*", "x2"}], "-", 
           RowBox[{"21", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"18", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"51", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"44", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "11", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"4", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "9"}], "*", 
        RowBox[{"(", 
         RowBox[{"15", "+", "x2", "-", 
          RowBox[{"21", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", 
          RowBox[{"37", "*", "x2"}], "+", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"59", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"33", "*", "x2"}], "-", 
          RowBox[{"38", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"110", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"59", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"192", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"194", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"80", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"28", "*", "x2"}], "-", 
          RowBox[{"39", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"154", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"264", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"189", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"70", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"46", "*", "x2"}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"116", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"346", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"356", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"184", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"62", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"15", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"58", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"136", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"140", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"62", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "7"}]}], "-", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "8"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"44", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"228", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"308", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"104", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "8"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"15", "*", "x2"}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"148", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"306", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"184", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "7"}]}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "8"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "9"}]}], "+", 
          RowBox[{"x2", "^", "10"}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "12", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "9"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{"17", "-", 
          RowBox[{"7", "*", "x2"}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "+", 
          RowBox[{"17", "*", "x2"}], "+", 
          RowBox[{"23", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"38", "*", "x2"}], "-", 
          RowBox[{"45", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"70", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"23", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"31", "*", "x2"}], "-", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"53", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"17", "-", 
          RowBox[{"67", "*", "x2"}], "+", 
          RowBox[{"25", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"64", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"76", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"16", "*", "x2"}], "+", 
          RowBox[{"31", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"30", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"45", "*", "x2"}], "-", 
          RowBox[{"51", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"26", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"24", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "13", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
         RowBox[{"x2", "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "12"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"8", "*", "x2"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "11"}], "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"31", "*", "x2"}], "+", 
           RowBox[{"54", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"42", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "68"}], "+", 
           RowBox[{"415", "*", "x2"}], "-", 
           RowBox[{"954", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"1062", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"598", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"135", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"x2", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"44", "*", "x2"}], "+", 
           RowBox[{"93", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"128", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"109", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"60", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{"120", "-", 
           RowBox[{"815", "*", "x2"}], "+", 
           RowBox[{"2271", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"3258", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"2578", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"1071", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"175", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "+", 
           RowBox[{"529", "*", "x2"}], "-", 
           RowBox[{"1689", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"2917", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"2902", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"1653", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"475", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"45", "*", 
            RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"63", "*", "x2"}], "+", 
           RowBox[{"269", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"599", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"850", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"791", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"469", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"147", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"15", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "60"}], "+", 
           RowBox[{"475", "*", "x2"}], "-", 
           RowBox[{"1671", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"3291", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"3811", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"2547", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"843", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"39", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{"68", "-", 
           RowBox[{"588", "*", "x2"}], "+", 
           RowBox[{"2220", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"4707", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"5764", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"3594", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"204", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"1281", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"792", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"152", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"238", "*", "x2"}], "+", 
           RowBox[{"948", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"1955", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"1859", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"552", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"3680", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"4545", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"2865", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"928", "*", 
            RowBox[{"x2", "^", "9"}]}], "-", 
           RowBox[{"118", "*", 
            RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"55", "*", "x2"}], "-", 
           RowBox[{"225", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"278", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"667", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"3285", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"6318", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"7161", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"5103", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"2210", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"511", "*", 
            RowBox[{"x2", "^", "10"}]}], "-", 
           RowBox[{"45", "*", 
            RowBox[{"x2", "^", "11"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"15", "*", "x2"}], "+", 
           RowBox[{"134", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"944", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"2829", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"5157", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"6249", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"5121", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"2752", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"886", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"141", "*", 
            RowBox[{"x2", "^", "10"}]}], "-", 
           RowBox[{"7", "*", 
            RowBox[{"x2", "^", "11"}]}]}], ")"}]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "14", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", 
         RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "15", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", "*", "x2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", "x2", "+", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", "*", "x2"}], "-", 
            RowBox[{"x2", "^", "2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"x2", "^", "5"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "16", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", 
          RowBox[{"48", "*", "x2"}], "-", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"7", "*", "x2"}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"31", "*", "x2"}], "+", 
          RowBox[{"32", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"33", "-", 
          RowBox[{"112", "*", "x2"}], "+", 
          RowBox[{"136", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"66", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"57", "*", "x2"}], "-", 
          RowBox[{"99", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"78", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"18", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "17", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"7", "*", "x2"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"22", "*", "x2"}], "+", 
           RowBox[{"60", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"54", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"22", "*", "x2"}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"40", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"31", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"30", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"9", "*", "x2"}], "-", 
           RowBox[{"55", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"72", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"31", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"31", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"51", "*", "x2"}], "-", 
           RowBox[{"250", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"348", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"204", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"9", "*", "x2"}], "+", 
           RowBox[{"110", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"230", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"209", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"71", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"10", "*", 
            RowBox[{"x2", "^", "7"}]}]}], ")"}]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "18", "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "3"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "10"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x1", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"5", "*", "x2"}], "-", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", 
            RowBox[{"62", "*", "x2"}], "+", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"62", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"22", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{"13", "-", 
            RowBox[{"68", "*", "x2"}], "+", 
            RowBox[{"84", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"40", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"84", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"68", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"68", "*", "x2"}], "-", 
            RowBox[{"141", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"106", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"106", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"141", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"68", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{"13", "-", 
            RowBox[{"62", "*", "x2"}], "+", 
            RowBox[{"168", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"212", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"162", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"212", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"168", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"62", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"15", "*", "x2"}], "-", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"62", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"136", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"136", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"62", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"5", "*", "x2"}], "+", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"80", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"212", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"212", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"80", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"15", "*", "x2"}], "-", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"168", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"282", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"168", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "9"}]}], "+", 
            RowBox[{"x2", "^", "10"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "19", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"4", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{"x2", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"17", "*", "x2"}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{"20", "*", "x2"}], "-", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"17", "*", "x2"}], "+", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"35", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"26", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "+", 
            RowBox[{"20", "*", "x2"}], "+", 
            RowBox[{"42", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"35", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"x2", "^", "5"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"24", "-", 
            RowBox[{"20", "*", "x2"}], "-", 
            RowBox[{"42", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"54", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"26", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"8", "*", "x2"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "20", "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
          RowBox[{"x2", "^", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"7", "*", "x2"}], "-", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "10"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"33", "*", "x2"}], "+", 
            RowBox[{"89", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"79", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"18", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
         RowBox[{"x1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"x2", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"31", "*", "x2"}], "+", 
            RowBox[{"64", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"99", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"92", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"59", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"61", "*", "x2"}], "-", 
            RowBox[{"314", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"432", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"250", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"24", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x1", "^", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"9", "*", "x2"}], "+", 
            RowBox[{"96", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"196", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"173", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"57", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"18", "+", 
            RowBox[{"10", "*", "x2"}], "-", 
            RowBox[{"611", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"1837", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"2235", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"1217", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"64", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"172", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"36", "*", 
             RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"10", "*", "x2"}], "+", 
            RowBox[{"117", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"557", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"921", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"677", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"106", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"152", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"76", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"54", "*", "x2"}], "-", 
            RowBox[{"184", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"414", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"743", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"1003", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"936", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"554", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"177", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"21", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"34", "*", "x2"}], "-", 
            RowBox[{"132", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"242", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"472", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"1035", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"1541", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"1384", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"696", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"167", "*", 
             RowBox[{"x2", "^", "9"}]}], "-", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"32", "*", "x2"}], "-", 
            RowBox[{"54", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"768", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"1838", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"1692", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"181", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"921", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"702", "*", 
             RowBox[{"x2", "^", "8"}]}], "-", 
            RowBox[{"175", "*", 
             RowBox[{"x2", "^", "9"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"13", "*", "x2"}], "-", 
            RowBox[{"56", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"34", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"404", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"374", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"551", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"1427", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"1246", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"490", "*", 
             RowBox[{"x2", "^", "9"}]}], "-", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "10"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "11"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "21", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", "x2", 
          "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", "*", "x2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"4", "*", "x2"}], "+", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"x2", "^", "5"}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", "*", "x2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"x2", "^", "6"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", "*", "x2"}], "-", 
            RowBox[{"35", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"54", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"35", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"42", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"42", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "22", "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"x2", "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "11"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x2", "-", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", "x2", "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"13", "*", "x2"}], "-", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"144", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"126", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"37", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"x2", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"29", "*", "x2"}], "-", 
           RowBox[{"40", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"x2", "^", "5"}], "+", 
           RowBox[{"x2", "^", "6"}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"29", "*", "x2"}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"150", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"219", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"135", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"28", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{"118", "*", "x2"}], "+", 
           RowBox[{"161", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"199", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"745", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"819", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"386", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"64", "*", 
            RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"142", "*", "x2"}], "-", 
           RowBox[{"421", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"345", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"433", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"1165", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"1008", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"386", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"56", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"100", "*", "x2"}], "-", 
           RowBox[{"308", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"486", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"421", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"161", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"36", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"106", "*", "x2"}], "+", 
           RowBox[{"486", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"870", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"492", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"564", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"1165", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"819", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"270", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"37", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"100", "*", "x2"}], "-", 
           RowBox[{"420", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"842", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"870", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"345", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"199", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"300", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"144", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"45", "*", "x2"}], "-", 
           RowBox[{"308", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"842", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"1086", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"492", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"433", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"745", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"438", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"126", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"x2", "^", "10"}]}]}], ")"}]}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "23", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x1", "^", "9"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"5", "*", "x2"}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", 
          RowBox[{"62", "*", "x2"}], "+", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"62", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"22", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", "*", "x2"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"70", "*", "x2"}], "+", 
          RowBox[{"92", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"52", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"92", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"70", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"68", "*", "x2"}], "-", 
          RowBox[{"153", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"154", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"178", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"189", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"80", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"58", "*", "x2"}], "+", 
          RowBox[{"148", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"228", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"346", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"528", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"388", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"118", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"15", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"46", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"56", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"66", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"37", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"x2", "^", "8"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"116", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"308", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"384", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"220", "*", 
           RowBox[{"x2", "^", "7"}]}], "-", 
          RowBox[{"59", "*", 
           RowBox[{"x2", "^", "8"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"15", "*", "x2"}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"44", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"78", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"72", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"76", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "8"}]}], "-", 
          RowBox[{"21", "*", 
           RowBox[{"x2", "^", "9"}]}], "+", 
          RowBox[{"x2", "^", "10"}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "24", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"6", "*", "x2"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}], "-", 
       RowBox[{"24", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"33", "*", 
        RowBox[{"x2", "^", "4"}]}], "-", 
       RowBox[{"22", "*", 
        RowBox[{"x2", "^", "5"}]}], "+", 
       RowBox[{"6", "*", 
        RowBox[{"x2", "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"10", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "51"}], "+", 
          RowBox[{"63", "*", "x2"}], "-", 
          RowBox[{"29", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{"90", "-", 
          RowBox[{"105", "*", "x2"}], "+", 
          RowBox[{"33", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"22", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "108"}], "+", 
          RowBox[{"114", "*", "x2"}], "+", 
          RowBox[{"29", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"18", "-", 
          RowBox[{"25", "*", "x2"}], "-", 
          RowBox[{"41", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"114", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"112", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"45", "-", 
          RowBox[{"45", "*", "x2"}], "-", 
          RowBox[{"51", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"78", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"33", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"x2", "^", "6"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "51"}], "+", 
          RowBox[{"55", "*", "x2"}], "+", 
          RowBox[{"99", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"198", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"136", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "25", "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
          RowBox[{"x2", "^", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "12"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"9", "*", "x2"}], "+", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"59", "*", "x2"}], "-", 
            RowBox[{"141", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"153", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"77", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
          RowBox[{"x2", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"20", "*", "x2"}], "+", 
            RowBox[{"57", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"86", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"77", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"40", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "10"}], "*", 
          RowBox[{"(", 
           RowBox[{"17", "-", 
            RowBox[{"166", "*", "x2"}], "+", 
            RowBox[{"512", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"754", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"601", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"236", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"34", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"139", "*", "x2"}], "-", 
            RowBox[{"505", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"932", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"1001", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"631", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"211", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"30", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "-", 
            RowBox[{"9", "*", "x2"}], "+", 
            RowBox[{"120", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"365", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"588", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"557", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"310", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"84", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{"320", "*", "x2"}], "+", 
            RowBox[{"1255", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"2669", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"3471", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"2941", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"1574", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"490", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"72", "*", 
             RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "30"}], "+", 
            RowBox[{"272", "*", "x2"}], "-", 
            RowBox[{"1070", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"2345", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"3217", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"3129", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"2273", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"1166", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"382", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"33", "*", "x2"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"486", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"1879", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"3715", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"4498", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"3466", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"1658", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"442", "*", 
             RowBox[{"x2", "^", "9"}]}], "-", 
            RowBox[{"48", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{"17", "-", 
            RowBox[{"178", "*", "x2"}], "+", 
            RowBox[{"671", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"1253", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"1158", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"460", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"196", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"398", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"416", "*", 
             RowBox[{"x2", "^", "8"}]}], "-", 
            RowBox[{"195", "*", 
             RowBox[{"x2", "^", "9"}]}], "+", 
            RowBox[{"34", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"90", "*", "x2"}], "-", 
            RowBox[{"334", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"377", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"659", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"2668", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"3686", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"2634", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"938", "*", 
             RowBox[{"x2", "^", "8"}]}], "-", 
            RowBox[{"61", "*", 
             RowBox[{"x2", "^", "9"}]}], "-", 
            RowBox[{"59", "*", 
             RowBox[{"x2", "^", "10"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "11"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"31", "*", "x2"}], "+", 
            RowBox[{"132", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"56", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"965", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"3275", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"5364", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"5162", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"3000", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"978", "*", 
             RowBox[{"x2", "^", "9"}]}], "-", 
            RowBox[{"128", "*", 
             RowBox[{"x2", "^", "10"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "11"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "12"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "26", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2", "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"15", "*", "x2"}], "+", 
          RowBox[{"26", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"76", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"72", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"23", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"10", "*", "x2"}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"x2", "^", "4"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"19", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"15", "*", "x2"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"32", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"53", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"35", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "27", "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
          RowBox[{"x2", "^", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "11"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"15", "*", "x2"}], "+", 
            RowBox[{"21", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "10"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"89", "*", "x2"}], "-", 
            RowBox[{"177", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"167", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"x2", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"9", "*", "x2"}], "-", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"16", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"19", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{"225", "*", "x2"}], "+", 
            RowBox[{"554", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"696", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"490", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"175", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"24", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "27"}], "+", 
            RowBox[{"171", "*", "x2"}], "-", 
            RowBox[{"468", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"692", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"623", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"351", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"114", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"18", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"54", "-", 
            RowBox[{"354", "*", "x2"}], "+", 
            RowBox[{"1003", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"1541", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"1427", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"921", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"456", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"172", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"36", "*", 
             RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"34", "*", "x2"}], "+", 
            RowBox[{"56", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"54", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"351", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"611", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"576", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"314", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"89", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "+", 
            RowBox[{"258", "*", "x2"}], "-", 
            RowBox[{"743", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"1035", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"551", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"181", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"318", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"64", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"24", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"54", "*", "x2"}], "-", 
            RowBox[{"132", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"34", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"768", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"1671", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"1837", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"1176", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"432", "*", 
             RowBox[{"x2", "^", "8"}]}], "-", 
            RowBox[{"79", "*", 
             RowBox[{"x2", "^", "9"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"132", "*", "x2"}], "+", 
            RowBox[{"414", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"472", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"374", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"1692", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"2031", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"1217", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"342", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "9"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"43", "*", "x2"}], "-", 
            RowBox[{"184", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"242", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"404", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"1838", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"2763", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"2235", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"1038", "*", 
             RowBox[{"x2", "^", "8"}]}], "-", 
            RowBox[{"250", "*", 
             RowBox[{"x2", "^", "9"}]}], "+", 
            RowBox[{"18", "*", 
             RowBox[{"x2", "^", "10"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "11"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}], ")"}]}]}],
    ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "28", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "12"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"6", "*", "x2"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
       RowBox[{"12", "*", 
        RowBox[{"x1", "^", "11"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"5", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "10"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "59"}], "+", 
          RowBox[{"218", "*", "x2"}], "-", 
          RowBox[{"310", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"218", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"59", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
       RowBox[{"5", "*", 
        RowBox[{"x1", "^", "9"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"79", "*", "x2"}], "-", 
          RowBox[{"154", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"154", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"79", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", "*", "x2"}], "-", 
          RowBox[{"19", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"24", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"19", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"x2", "^", "6"}]}], ")"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"61", "*", "x2"}], "+", 
          RowBox[{"169", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"228", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"169", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"61", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"6", "*", 
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"13", "*", "x2"}], "+", 
          RowBox[{"99", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"203", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"203", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"99", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"52", "-", 
          RowBox[{"208", "*", "x2"}], "+", 
          RowBox[{"189", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"204", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"466", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"204", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"189", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"208", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"52", "*", 
           RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", 
          RowBox[{"84", "*", "x2"}], "-", 
          RowBox[{"191", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"223", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"184", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"184", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"223", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"191", "*", 
           RowBox[{"x2", "^", "7"}]}], "-", 
          RowBox[{"84", "*", 
           RowBox[{"x2", "^", "8"}]}], "+", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"7", "*", "x2"}], "+", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"37", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"58", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"37", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "8"}]}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "9"}]}], "+", 
          RowBox[{"x2", "^", "10"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"17", "-", 
          RowBox[{"131", "*", "x2"}], "+", 
          RowBox[{"402", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"667", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"757", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"758", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"757", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"667", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"402", "*", 
           RowBox[{"x2", "^", "8"}]}], "-", 
          RowBox[{"131", "*", 
           RowBox[{"x2", "^", "9"}]}], "+", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"33", "*", "x2"}], "-", 
          RowBox[{"134", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"264", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"301", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"261", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"261", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"301", "*", 
           RowBox[{"x2", "^", "7"}]}], "-", 
          RowBox[{"264", "*", 
           RowBox[{"x2", "^", "8"}]}], "+", 
          RowBox[{"134", "*", 
           RowBox[{"x2", "^", "9"}]}], "-", 
          RowBox[{"33", "*", 
           RowBox[{"x2", "^", "10"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "11"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "29", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"11", "*", "x2"}], "-", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"7", "*", "x2"}], "+", 
            RowBox[{"23", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"55", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"22", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"39", "*", "x2"}], "-", 
            RowBox[{"59", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"107", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"102", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"26", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"37", "*", "x2"}], "+", 
            RowBox[{"57", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"85", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"148", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"102", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"22", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", "*", "x2"}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"x2", "^", "7"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", "*", "x2"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"28", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"85", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"107", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"55", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"12", "*", "x2"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"37", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"39", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"x2", "^", "8"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"12", "*", "x2"}], "-", 
            RowBox[{"32", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"57", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"59", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"23", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "8"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "30", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"x2", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"2", "*", "x2"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", "*", "x2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"x2", "^", "5"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "31", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "9"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", "*", "x2"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"17", "*", "x2"}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"51", "*", "x2"}], "+", 
          RowBox[{"37", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"34", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"13", "*", "x2"}], "-", 
          RowBox[{"23", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", 
          RowBox[{"11", "*", "x2"}], "-", 
          RowBox[{"x2", "^", "2"}], "-", 
          RowBox[{"65", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"34", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"49", "*", "x2"}], "+", 
          RowBox[{"113", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"141", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"72", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"21", "*", "x2"}], "+", 
          RowBox[{"27", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"27", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"24", "*", "x2"}], "+", 
          RowBox[{"35", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"43", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"33", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"39", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"15", "*", "x2"}], "-", 
          RowBox[{"57", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"95", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"88", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"52", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "32", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"6", "*", "x2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"6", "*", "x2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"x2", "^", "3"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "33", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "11"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
          RowBox[{"x2", "^", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "10"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"14", "*", "x2"}], "-", 
            RowBox[{"22", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"22", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"14", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
         RowBox[{"x1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"x2", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"10", "*", "x2"}], "+", 
            RowBox[{"19", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"24", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"19", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"41", "*", "x2"}], "+", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"66", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"41", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"36", "*", "x2"}], "-", 
            RowBox[{"45", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"26", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"26", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"45", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"36", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "7"}], "*", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"43", "*", "x2"}], "+", 
            RowBox[{"49", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"37", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"101", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"37", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"49", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"43", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"22", "*", "x2"}], "-", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"90", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"98", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"98", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"90", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"22", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"72", "*", "x2"}], "-", 
            RowBox[{"98", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"159", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"553", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"553", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"159", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"98", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"72", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"22", "*", "x2"}], "-", 
            RowBox[{"66", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"52", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"159", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"52", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"66", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"22", "*", 
             RowBox[{"x2", "^", "9"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"41", "*", "x2"}], "+", 
            RowBox[{"90", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"553", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"846", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"553", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "7"}]}], "+", 
            RowBox[{"90", "*", 
             RowBox[{"x2", "^", "8"}]}], "-", 
            RowBox[{"41", "*", 
             RowBox[{"x2", "^", "9"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"14", "*", "x2"}], "-", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"52", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"202", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"553", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"553", "*", 
             RowBox[{"x2", "^", "6"}]}], "-", 
            RowBox[{"202", "*", 
             RowBox[{"x2", "^", "7"}]}], "-", 
            RowBox[{"52", "*", 
             RowBox[{"x2", "^", "8"}]}], "+", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "9"}]}], "-", 
            RowBox[{"14", "*", 
             RowBox[{"x2", "^", "10"}]}], "+", 
            RowBox[{"x2", "^", "11"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "34", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "9"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"11", "*", "x2"}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"17", "*", "x2"}], "-", 
          RowBox[{"39", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"34", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"27", "*", "x2"}], "+", 
          RowBox[{"33", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"65", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"49", "*", "x2"}], "+", 
          RowBox[{"65", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"51", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"27", "*", "x2"}], "-", 
          RowBox[{"43", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"x2", "^", "3"}], "-", 
          RowBox[{"52", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"72", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"57", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"113", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"115", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"37", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"24", "*", "x2"}], "-", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"95", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"141", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"35", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"34", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"21", "*", "x2"}], "+", 
          RowBox[{"35", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"88", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "35", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x1", "^", "9"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "x2"}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2", "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"17", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}], "-", 
          RowBox[{"34", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"19", "*", "x2"}], "+", 
          RowBox[{"41", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"11", "*", "x2"}], "-", 
          RowBox[{"35", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"71", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"28", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"72", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"53", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"88", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"28", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", "*", "x2"}], "+", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"53", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"71", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"34", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"12", "*", "x2"}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"35", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"41", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"x2", "^", "5"}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"19", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "36", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "9"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{"17", "-", 
          RowBox[{"83", "*", "x2"}], "+", 
          RowBox[{"65", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "+", 
          RowBox[{"117", "*", "x2"}], "-", 
          RowBox[{"125", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"76", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"86", "*", "x2"}], "+", 
          RowBox[{"95", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"86", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"53", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"12", "*", "x2"}], "-", 
          RowBox[{"37", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"62", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"61", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"7", "*", "x2"}], "-", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"33", "*", "x2"}], "-", 
          RowBox[{"115", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"148", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"76", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"31", "*", "x2"}], "+", 
          RowBox[{"97", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"148", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"118", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "37", "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
          "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x2", "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x2", "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "-", 
            RowBox[{"8", "*", "x2"}], "+", 
            RowBox[{"48", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"60", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"26", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"15", "*", "x2"}], "-", 
            RowBox[{"21", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"56", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"45", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
         RowBox[{"x1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"18", "*", "x2"}], "-", 
            RowBox[{"21", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"24", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"5", "*", "x2"}], "-", 
            RowBox[{"106", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"196", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"152", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"43", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"7", "*", "x2"}], "+", 
            RowBox[{"40", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"124", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"145", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"79", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"16", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "38", "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
            "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x2", "+", 
               RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", "*", "x2"}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"x2", "^", "3"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", "*", "x2"}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "3"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"6", "*", "x2"}], "-", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"17", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"18", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"25", "*", "x2"}], "-", 
            RowBox[{"41", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"31", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"41", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"61", "*", "x2"}], "-", 
            RowBox[{"118", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"76", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "4"}]}], "-", 
            RowBox[{"53", "*", 
             RowBox[{"x2", "^", "5"}]}], "+", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"31", "*", "x2"}], "+", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"74", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "4"}]}], "+", 
            RowBox[{"43", "*", 
             RowBox[{"x2", "^", "5"}]}], "-", 
            RowBox[{"38", "*", 
             RowBox[{"x2", "^", "6"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "7"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "39", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "*", 
        RowBox[{"x1", "^", "9"}]}], "+", 
       RowBox[{"10", "*", 
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{"85", "-", 
          RowBox[{"43", "*", "x2"}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "150"}], "+", 
          RowBox[{"93", "*", "x2"}], "+", 
          RowBox[{"59", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"32", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{"180", "-", 
          RowBox[{"142", "*", "x2"}], "-", 
          RowBox[{"153", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"158", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"43", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"75", "-", 
          RowBox[{"83", "*", "x2"}], "-", 
          RowBox[{"89", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"145", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"76", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"85", "-", 
          RowBox[{"143", "*", "x2"}], "-", 
          RowBox[{"83", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"248", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"196", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"24", "*", "x2"}], "+", 
          RowBox[{"27", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "+", 
          RowBox[{"81", "*", "x2"}], "-", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"80", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"106", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "40", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", "x2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"17", "*", "x2"}], "+", 
          RowBox[{"21", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15"}], "+", 
          RowBox[{"94", "*", "x2"}], "-", 
          RowBox[{"148", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"106", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"25", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{"36", "-", 
          RowBox[{"224", "*", "x2"}], "+", 
          RowBox[{"403", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"333", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"121", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "54"}], "+", 
          RowBox[{"310", "*", "x2"}], "-", 
          RowBox[{"591", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"506", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"190", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"33", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"76", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"87", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"60", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"54", "-", 
          RowBox[{"272", "*", "x2"}], "+", 
          RowBox[{"503", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"367", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"190", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"121", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"25", "*", 
           RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"42", "*", "x2"}], "+", 
          RowBox[{"215", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"503", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"591", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"403", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"148", "*", 
           RowBox[{"x2", "^", "7"}]}], "-", 
          RowBox[{"21", "*", 
           RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          RowBox[{"148", "*", "x2"}], "-", 
          RowBox[{"215", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"367", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"506", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"333", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"106", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "8"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCA2", "[", "41", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "9"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"17", "*", "x2"}], "-", 
          RowBox[{"27", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"27", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"21", "*", "x2"}], "+", 
          RowBox[{"29", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"37", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"27", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"19", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "7"}], "*", 
        RowBox[{"(", 
         RowBox[{"51", "-", 
          RowBox[{"99", "*", "x2"}], "+", 
          RowBox[{"97", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"87", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"108", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"82", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", 
          RowBox[{"65", "*", "x2"}], "-", 
          RowBox[{"28", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"46", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"50", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"36", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "6"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "+", 
          RowBox[{"90", "*", "x2"}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"95", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"42", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"63", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"52", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{"54", "-", 
          RowBox[{"120", "*", "x2"}], "-", 
          RowBox[{"65", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"405", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"424", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"116", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"63", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"41", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"51", "-", 
          RowBox[{"190", "*", "x2"}], "+", 
          RowBox[{"75", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"558", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"1074", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"810", "*", 
           RowBox[{"x2", "^", "5"}]}], "-", 
          RowBox[{"190", "*", 
           RowBox[{"x2", "^", "6"}]}], "-", 
          RowBox[{"87", "*", 
           RowBox[{"x2", "^", "7"}]}], "+", 
          RowBox[{"54", "*", 
           RowBox[{"x2", "^", "8"}]}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45"}], "+", 
          RowBox[{"123", "*", "x2"}], "+", 
          RowBox[{"57", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"537", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"750", "*", 
           RowBox[{"x2", "^", "4"}]}], "-", 
          RowBox[{"424", "*", 
           RowBox[{"x2", "^", "5"}]}], "+", 
          RowBox[{"42", "*", 
           RowBox[{"x2", "^", "6"}]}], "+", 
          RowBox[{"54", "*", 
           RowBox[{"x2", "^", "7"}]}], "-", 
          RowBox[{"20", "*", 
           RowBox[{"x2", "^", "8"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "9"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCAbeta0", "[", "1", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"56", "-", 
       RowBox[{"109", "*", "x1"}], "+", 
       RowBox[{"174", "*", 
        RowBox[{"x1", "^", "2"}]}], "-", 
       RowBox[{"130", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"65", "*", 
        RowBox[{"x1", "^", "4"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", "*", "x1"}], "-", 
       RowBox[{"18", "*", 
        RowBox[{"x1", "^", "2"}]}]}], ")"}]}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCAbeta0", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "x1"}], "/", "4"}]}], ";"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"W20gggCAbeta0", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "/", "4"}]}], ";"}],
  FontSize->12]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.759549825275909*^9, 3.7595498606583548`*^9}, 
   3.759549898354143*^9, 3.759549938425412*^9, 3.759642149335684*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21ggg", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CA", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D21gggCA2"}], "+", "R21gggCA2"}], ")"}]}], 
     "+", 
     RowBox[{"CA", " ", "beta0", " ", "Deltax3", " ", "D21gggCAbeta0"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21gggCA2", "=", 
    RowBox[{
     RowBox[{"W21gggCA2", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21gggCA2", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21gggCA2", "=", 
    RowBox[{
     RowBox[{"W21gggCA2", "[", "3", "]"}], "+", 
     RowBox[{
      RowBox[{"W21gggCA2", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21gggCA2", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21gggCA2", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21gggCA2", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21gggCA2", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21gggCA2", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21gggCAbeta0", "=", 
    RowBox[{"W21gggCAbeta0", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", 
      RowBox[{"41", "*", "x1"}], "-", 
      RowBox[{"57", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"32", "*", 
       RowBox[{"x1", "^", "3"}]}], "-", 
      RowBox[{"16", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "+", 
          RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"5", "*", 
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"5", "*", "x2"}], "-", 
           RowBox[{"60", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "22"}], "+", 
           RowBox[{"62", "*", "x2"}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"22", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"68", "*", "x2"}], "+", 
           RowBox[{"84", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"40", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"84", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"68", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11"}], "+", 
           RowBox[{"68", "*", "x2"}], "-", 
           RowBox[{"141", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"106", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"106", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"141", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"68", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"11", "*", 
            RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"62", "*", "x2"}], "+", 
           RowBox[{"168", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"212", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"162", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"212", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"168", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"15", "*", "x2"}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"136", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"136", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"15", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"5", "*", "x2"}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"80", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"212", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"212", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"80", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"15", "*", "x2"}], "-", 
           RowBox[{"60", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"168", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"282", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"168", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"60", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"15", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"x2", "^", "10"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "9"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"7", "*", "x2"}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "30"}], "+", 
           RowBox[{"17", "*", "x2"}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"16", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"36", "-", 
           RowBox[{"38", "*", "x2"}], "-", 
           RowBox[{"45", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"70", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"31", "*", "x2"}], "-", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"53", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"36", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"67", "*", "x2"}], "+", 
           RowBox[{"25", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"64", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"76", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"36", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"6", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"16", "*", "x2"}], "+", 
           RowBox[{"31", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"30", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"15", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"45", "*", "x2"}], "-", 
           RowBox[{"51", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"26", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"24", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "11"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x2", "-", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "x2", "+", 
           RowBox[{"21", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"17", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"28", "*", "x2"}], "-", 
           RowBox[{"42", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"134", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"131", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"42", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"x2", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"8", "*", "x2"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"11", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "30"}], "+", 
           RowBox[{"92", "*", "x2"}], "-", 
           RowBox[{"264", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"402", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"252", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"52", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{"36", "-", 
           RowBox[{"152", "*", "x2"}], "+", 
           RowBox[{"111", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"301", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"667", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"573", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"208", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "30"}], "+", 
           RowBox[{"152", "*", "x2"}], "-", 
           RowBox[{"174", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"261", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"757", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"669", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"189", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"78", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"42", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"27", "*", "x2"}], "-", 
           RowBox[{"74", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"77", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"115", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"116", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"48", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"6", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"92", "*", "x2"}], "+", 
           RowBox[{"111", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"261", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"758", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"552", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"204", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"594", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"366", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"75", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"28", "*", "x2"}], "+", 
           RowBox[{"301", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"757", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"552", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"466", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"1218", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"1014", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"395", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"59", "*", 
            RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"21", "*", "x2"}], "+", 
           RowBox[{"134", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"402", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"573", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"189", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"594", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"1014", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"770", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"310", "*", 
            RowBox[{"x2", "^", "9"}]}], "-", 
           RowBox[{"60", "*", 
            RowBox[{"x2", "^", "10"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "11"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2", "+", 
           RowBox[{"42", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"264", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"667", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"669", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"204", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"1218", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"1368", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"770", "*", 
            RowBox[{"x2", "^", "9"}]}], "-", 
           RowBox[{"218", "*", 
            RowBox[{"x2", "^", "10"}]}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"x2", "^", "11"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", 
         "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x2", "-", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "-", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"6", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"15", "*", "x2"}], "+", 
           RowBox[{"26", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"76", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"72", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"10", "*", "x2"}], "-", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"x2", "^", "4"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"19", "*", "x2"}], "+", 
           RowBox[{"7", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"17", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"15", "*", "x2"}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"32", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"53", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"35", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"x2", "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "11"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x2", "-", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", "x2", "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"13", "*", "x2"}], "-", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"144", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"126", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"37", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"x2", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"29", "*", "x2"}], "-", 
           RowBox[{"40", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"x2", "^", "5"}], "+", 
           RowBox[{"x2", "^", "6"}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"29", "*", "x2"}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"150", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"219", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"135", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"28", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{"118", "*", "x2"}], "+", 
           RowBox[{"161", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"199", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"745", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"819", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"386", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"64", "*", 
            RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"142", "*", "x2"}], "-", 
           RowBox[{"421", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"345", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"433", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"1165", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"1008", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"386", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"56", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"100", "*", "x2"}], "-", 
           RowBox[{"308", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"486", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"421", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"161", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"36", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"62", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"106", "*", "x2"}], "+", 
           RowBox[{"486", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"870", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"492", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"564", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"1165", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"819", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"270", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"37", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"100", "*", "x2"}], "-", 
           RowBox[{"420", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"842", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"870", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"345", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"199", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"300", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"144", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"45", "*", "x2"}], "-", 
           RowBox[{"308", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"842", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"1086", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"492", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"433", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"745", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"438", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"126", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"16", "*", 
            RowBox[{"x2", "^", "10"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "12"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"6", "*", "x2"}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
         RowBox[{"x2", "^", "3"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
        RowBox[{"12", "*", 
         RowBox[{"x1", "^", "11"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"5", "*", "x2"}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "10"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "59"}], "+", 
           RowBox[{"218", "*", "x2"}], "-", 
           RowBox[{"310", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"218", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"59", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
        RowBox[{"5", "*", 
         RowBox[{"x1", "^", "9"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           RowBox[{"79", "*", "x2"}], "-", 
           RowBox[{"154", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"154", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"79", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"15", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", "*", "x2"}], "-", 
           RowBox[{"19", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"19", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"x2", "^", "6"}]}], ")"}]}], "-", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"61", "*", "x2"}], "+", 
           RowBox[{"169", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"228", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"169", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"61", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"7", "*", 
            RowBox[{"x2", "^", "6"}]}]}], ")"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"13", "*", "x2"}], "+", 
           RowBox[{"99", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"203", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"203", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"99", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"13", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "7"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{"52", "-", 
           RowBox[{"208", "*", "x2"}], "+", 
           RowBox[{"189", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"204", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"466", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"204", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"189", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"208", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"52", "*", 
            RowBox[{"x2", "^", "8"}]}]}], ")"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", 
           RowBox[{"84", "*", "x2"}], "-", 
           RowBox[{"191", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"223", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"184", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"184", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"223", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"191", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"84", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "9"}]}]}], ")"}]}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"7", "*", "x2"}], "+", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"37", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"58", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"37", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"7", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"x2", "^", "10"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"131", "*", "x2"}], "+", 
           RowBox[{"402", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"667", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"757", "*", 
            RowBox[{"x2", "^", "4"}]}], "-", 
           RowBox[{"758", "*", 
            RowBox[{"x2", "^", "5"}]}], "+", 
           RowBox[{"757", "*", 
            RowBox[{"x2", "^", "6"}]}], "-", 
           RowBox[{"667", "*", 
            RowBox[{"x2", "^", "7"}]}], "+", 
           RowBox[{"402", "*", 
            RowBox[{"x2", "^", "8"}]}], "-", 
           RowBox[{"131", "*", 
            RowBox[{"x2", "^", "9"}]}], "+", 
           RowBox[{"17", "*", 
            RowBox[{"x2", "^", "10"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"33", "*", "x2"}], "-", 
           RowBox[{"134", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"264", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"301", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"261", "*", 
            RowBox[{"x2", "^", "5"}]}], "-", 
           RowBox[{"261", "*", 
            RowBox[{"x2", "^", "6"}]}], "+", 
           RowBox[{"301", "*", 
            RowBox[{"x2", "^", "7"}]}], "-", 
           RowBox[{"264", "*", 
            RowBox[{"x2", "^", "8"}]}], "+", 
           RowBox[{"134", "*", 
            RowBox[{"x2", "^", "9"}]}], "-", 
           RowBox[{"33", "*", 
            RowBox[{"x2", "^", "10"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "11"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCA2", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "9"}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"7", "*", "x2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
         RowBox[{"x2", "^", "4"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "7"}], "*", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"15", "*", "x2"}], "+", 
           RowBox[{"17", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"11", "*", "x2"}], "-", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{"3", "-", "x2", "-", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"17", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"x2", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"7", "*", "x2"}], "-", 
           RowBox[{"x2", "^", "2"}], "+", 
           RowBox[{"11", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"15", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"7", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"24", "*", "x2"}], "+", 
           RowBox[{"29", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"17", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"24", "*", "x2"}], "+", 
           RowBox[{"46", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"39", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"17", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"23", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"7", "*", "x2"}], "+", 
           RowBox[{"29", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"39", "*", 
            RowBox[{"x2", "^", "3"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "4"}]}], "+", 
           RowBox[{"24", "*", 
            RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21gggCAbeta0", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"20", "-", 
      RowBox[{"37", "*", "x1"}], "+", 
      RowBox[{"57", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", 
      RowBox[{"40", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"20", "*", 
       RowBox[{"x1", "^", "4"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", "*", "x1"}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.759549860685937*^9, 3.7595498607600803`*^9}, {3.759549968439679*^9, 
   3.759550044431197*^9}, {3.759642255820159*^9, 3.759642256540162*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564715185622263`*^9, 3.756471523357513*^9}, {
  3.756471566012398*^9, 3.756471566156069*^9}, {3.756471725104226*^9, 
  3.756471725894774*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W22ggg", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CA", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L0x3", " ", "S22gggCA2"}], "+", 
        RowBox[{"Deltax3", " ", "D22gggCA2"}], "+", "R22gggCA2"}], ")"}]}], 
     "+", 
     RowBox[{"CA", " ", "beta0", " ", "Deltax3", " ", "D22gggCAbeta0"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S22gggCA2", "=", 
    RowBox[{
     RowBox[{"-", "2"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D22gggCA2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W22gggCA2", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W22gggCA2", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22gggCA2", "=", 
    RowBox[{"W22gggCA2", "[", "3", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D22gggCAbeta0", "=", 
    RowBox[{"W22gggCAbeta0", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22gggCA2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22gggCA2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22gggCA2", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x1", "+", 
                RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "*", "x1"}], "+", 
               RowBox[{"x1", "^", "2"}], "+", 
               RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
             "x2"}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x1", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}], 
           "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x2", "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x1", "^", "2"}], "+", 
              RowBox[{"x1", "*", "x2"}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x1", "^", "2"}], "+", 
             RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"x2", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x1", "^", "6"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"x1", "*", "x2", "*", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", "*", "x2"}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"x1", "^", "2"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "*", "x2"}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"x1", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"8", "*", "x2"}], "-", 
              RowBox[{"8", "*", 
               RowBox[{"x2", "^", "2"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"x1", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"12", "*", "x2"}], "+", 
              RowBox[{"16", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"9", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
           RowBox[{"2", "*", 
            RowBox[{"x1", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", "*", "x2"}], "+", 
              RowBox[{"8", "*", 
               RowBox[{"x2", "^", "2"}]}], "-", 
              RowBox[{"6", "*", 
               RowBox[{"x2", "^", "3"}]}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", "x1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22gggCAbeta0", "[", "1", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75644545100727*^9, 3.756445460711316*^9}, {
   3.7564455238206453`*^9, 3.7564456014610767`*^9}, {3.756445659280134*^9, 
   3.756445782317532*^9}, {3.75644581287211*^9, 3.756445826157713*^9}, 
   3.756445892069737*^9, {3.756445935082412*^9, 3.75644597176061*^9}, {
   3.756446024222845*^9, 3.756446209472291*^9}, {3.756471447453866*^9, 
   3.7564714555150213`*^9}, {3.7564715482755213`*^9, 3.756471699305146*^9}, {
   3.7564717425141*^9, 3.756471878064395*^9}, {3.756471908426621*^9, 
   3.756471934972455*^9}, {3.759549860774303*^9, 3.759549860786935*^9}, {
   3.7595500593237457`*^9, 3.759550083322598*^9}, {3.7596423092152843`*^9, 
   3.75964230955583*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"q", 
    OverscriptBox["q", "_"]}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756443388359459*^9, 3.756443402865819*^9}, {
  3.7595498607995443`*^9, 3.759549860799561*^9}, {3.759550946453577*^9, 
  3.759550950157316*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}}],

Cell["The structure of this is also given in eq. (140).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.759722368384019*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbarg", "=", " ", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L0x3", " ", "S20qqbarCF"}], " ", "+", " ", 
        RowBox[{"Deltax3", " ", "D20qqbargCF"}], " ", "+", " ", 
        "R20qqbargCF"}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L0x3", " ", "S20qqbarCA"}], " ", "+", " ", 
        RowBox[{"Deltax3", " ", "D20qqbargCA"}], " ", "+", " ", 
        "R20qqbargCA"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S20qqbarCF", " ", "=", 
    RowBox[{
     RowBox[{"-", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D20qqbargCF", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "2", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "7", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "9", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"W20qqbargCF", "[", "10", "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"W20qqbargCF", "[", "11", "]"}], "*", 
         RowBox[{"Log", "[", "x1", "]"}]}]}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "12", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "13", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x1"}], "]"}]}], "+", 
     RowBox[{"W20qqbargCF", "[", "14", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqbargCF", " ", "=", " ", 
    RowBox[{
     RowBox[{"W20qqbargCF", "[", "15", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "17", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "19", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "20", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "21", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "22", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "23", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "24", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "25", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "26", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "27", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "28", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "29", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "30", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "31", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "32", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "33", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "34", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "35", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "36", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "37", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "38", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "39", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "40", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "41", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "42", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCF", "[", "43", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S20qqbarCA", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D20qqbargCA", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "2", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "5", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "8", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "11", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "12", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x1"}], "]"}]}], "+", " ", 
     RowBox[{"W20qqbargCA", "[", "13", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqbargCA", " ", "=", " ", 
    RowBox[{
     RowBox[{"W20qqbargCA", "[", "14", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "15", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "16", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "19", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "21", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "22", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "23", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "24", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "25", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "26", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "27", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "28", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "29", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "30", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "31", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "32", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "33", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "34", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "35", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "36", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "37", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "38", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "39", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "40", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "41", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "42", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "43", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "44", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "45", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "46", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqbargCA", "[", "47", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"4", "*", "x1"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x1"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", "12"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}], "/", 
    "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "12"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", "x1"}], ")"}], "/", "4"}], "+", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "5", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "4"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}], "/", 
    "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "*", "x1"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "4"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "12"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "x1", "+", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "x1", "+", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "x1", "+", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"18", "-", 
      RowBox[{"24", "*", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "45"}], "+", 
         RowBox[{"Pi", "^", "2"}], "+", 
         RowBox[{"48", "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "45"}], "+", 
         RowBox[{"Pi", "^", "2"}], "+", 
         RowBox[{"48", "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "/", "6"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"6", "*", "x2"}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
          RowBox[{"2", "*", "x1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"6", "*", "x2"}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"x1", "^", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", "*", "x2"}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x1", "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"4", "*", "x2"}], "+", 
             RowBox[{"5", "*", 
              RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"x1", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"24", "*", "x2"}], "+", 
             RowBox[{"28", "*", 
              RowBox[{"x2", "^", "2"}]}], "-", 
             RowBox[{"14", "*", 
              RowBox[{"x2", "^", "3"}]}], "+", 
             RowBox[{"4", "*", 
              RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x1", "^", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"7", "*", "x2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"12", "*", "x2"}], "+", 
             RowBox[{"7", "*", 
              RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"x1", "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"7", "*", "x2"}], "-", 
             RowBox[{"11", "*", 
              RowBox[{"x2", "^", "2"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
          RowBox[{"x1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", 
             RowBox[{"54", "*", "x2"}], "-", 
             RowBox[{"66", "*", 
              RowBox[{"x2", "^", "2"}]}], "+", 
             RowBox[{"41", "*", 
              RowBox[{"x2", "^", "3"}]}], "-", 
             RowBox[{"9", "*", 
              RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"x1", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"26", "*", "x2"}], "+", 
             RowBox[{"44", "*", 
              RowBox[{"x2", "^", "2"}]}], "-", 
             RowBox[{"35", "*", 
              RowBox[{"x2", "^", "3"}]}], "+", 
             RowBox[{"8", "*", 
              RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"24", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"3", "*", "x2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2", "-", 
        RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1", "+", "x2", "-", 
      RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", "*", "x1"}], "-", 
      RowBox[{"3", "*", "x2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "22", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "*", "x1"}], "+", 
        RowBox[{"x1", "^", "2"}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x2", "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2", "-", 
        RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"10", "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x2", "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"15", "*", "x2"}]}], ")"}]}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"x2", "^", "3"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x2", "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"4", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x2", "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1", "+", "x2", "-", 
      RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"8", "*", "x2"}], "-", 
      RowBox[{"9", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"15", "*", "x2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "37", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"8", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "38", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"8", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "4"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}], "-", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"4", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}]}], "-", 
      RowBox[{"6", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCF", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"8", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", "x1"}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x1"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", "12"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}], "/", 
    "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "*", "x1"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "12"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", "*", "x1"}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x1"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", "12"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}], "/", 
    "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", "*", "x1"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "12"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "*", "x1"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x1", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "*", "x1"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x1", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"8", "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"8", "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "/", "2"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"24", "*", 
       RowBox[{"x1", "^", "6"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "42"}], "+", 
         RowBox[{"Pi", "^", "2"}], "+", 
         RowBox[{"120", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "192"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"288", "+", 
            RowBox[{"7", "*", 
             RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", "x2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"3", "*", 
             RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"19", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"24", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"31", "*", "x2"}], "+", 
            RowBox[{"40", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"48", "-", 
         RowBox[{"96", "*", "x2"}], "+", 
         RowBox[{"66", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"18", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", "*", "x2"}], "-", 
            RowBox[{"9", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"6", "*", "x2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"12", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "-", 
            RowBox[{"2", "*", "x2"}], "-", 
            RowBox[{"27", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"20", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"7", "*", "x2"}], "-", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"16", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{"12", "*", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"24", "*", "x2"}], "-", 
            RowBox[{"15", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"23", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"24", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"7", "*", "x2"}], "-", 
       RowBox[{"7", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17"}], "+", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"17", "-", 
          RowBox[{"14", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       RowBox[{"x1", "^", "5"}]}], "-", 
      RowBox[{"5", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"20", "*", "x2"}], "-", 
         RowBox[{"12", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"20", "*", "x2"}], "-", 
         RowBox[{"28", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1", "-", 
      RowBox[{"x1", "^", "2"}], "-", "x2", "+", 
      RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", "*", 
        RowBox[{"x1", "^", "5"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"25", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"18", "*", "x2"}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2", "-", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"x1", "^", "2"}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"9", "*", "x2"}], "-", 
      RowBox[{"9", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"17", "*", "x2"}], "-", 
       RowBox[{"17", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"14", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", "*", "x1"}], "+", 
      RowBox[{"x1", "^", "2"}], "-", "x2", "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"10", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "*", "x2"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", "*", "x2"}], "-", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x1", "+", 
      RowBox[{"x1", "^", "2"}], "-", 
      RowBox[{"3", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "3"}], "-", 
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2", "-", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2", "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "-", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", "x2"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"12", "*", "x2"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"10", "*", "x2"}], "-", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"12", "-", 
          RowBox[{"20", "*", "x2"}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"3", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"x1", "^", "6"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"27", "*", "x2"}], "-", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"26", "*", "x2"}], "+", 
         RowBox[{"40", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"11", "-", 
         RowBox[{"14", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"11", "*", "x2"}], "-", 
         RowBox[{"36", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"28", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "x2", "+", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"x2", "^", "3"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x1", "^", "2"}], "+", "x2", "-", 
      RowBox[{"x2", "^", "2"}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "*", "x2"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", "*", "x2"}], "-", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2", "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "35", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"5", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", "*", "x2"}], "-", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"x1", "^", "3"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "x2"}], ")"}]}], "+", "x2", "-", 
       RowBox[{"x2", "^", "2"}], "+", 
       RowBox[{"x2", "^", "3"}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "37", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "6"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", "x2", "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"12", "*", "x2"}], "-", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"12", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2", "+", 
         RowBox[{"x2", "^", "2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"20", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "38", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"x1", "^", "3"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"5", "*", "x2"}], "-", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"x2", "^", "3"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"10", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "6"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"13", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"12", "*", "x2"}], "-", 
         RowBox[{"20", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2", "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}], "+", 
         RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"12", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "6"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"7", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"8", "*", "x2"}], "-", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"8", "*", "x2"}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2", "-", 
          RowBox[{"x2", "^", "2"}], "-", 
          RowBox[{"x2", "^", "3"}], "+", 
          RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"18", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", "x2", "-", 
      RowBox[{"x2", "^", "2"}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"13", "*", "x2"}], "-", 
       RowBox[{"13", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"14", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", "x1", "-", 
      RowBox[{"x1", "^", "2"}], "-", 
      RowBox[{"5", "*", "x2"}], "-", 
      RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"7", "*", "x2"}], "-", 
       RowBox[{"7", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"13", "-", 
          RowBox[{"14", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "46", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x1"}], "+", "x2"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqbargCA", "[", "47", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"6", "*", "x2"}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.759549860869666*^9, 3.7595498620718184`*^9}, {3.7595501081819477`*^9, 
   3.759550157070386*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564707660874968`*^9, 3.7564707689950733`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbarg", "=", " ", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D21qqbargCF"}], " ", "+", " ", 
        "R21qqbargCF"}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D21qqbargCA"}], " ", "+", " ", 
        "R21qqbargCA"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21qqbargCF", " ", "=", 
    RowBox[{
     RowBox[{"W21qqbargCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "2", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "4", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qqbargCF", " ", "=", 
    RowBox[{
     RowBox[{"W21qqbargCF", "[", "5", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCF", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}]}]}], " ", ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21qqbargCA", " ", "=", 
    RowBox[{
     RowBox[{"W21qqbargCA", "[", "1", "]"}], "+", 
     RowBox[{"W21qqbargCA", "[", "2", "]"}], "+", 
     RowBox[{"W21qqbargCA", "[", "3", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "4", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "5", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qqbargCA", " ", "=", " ", 
    RowBox[{
     RowBox[{"W21qqbargCA", "[", "6", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqbargCA", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x1"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", "6"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "x1", "+", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "*", "x1"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x1", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "-", "x1", "+", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"10", "-", 
         RowBox[{"18", "*", "x2"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"8", "*", "x2"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1", "+", "x2", "-", 
      RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1", "+", "x2", "-", 
      RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"8", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "1", "]"}], "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "2", "]"}], "=", 
   RowBox[{"-", "x1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "3", "]"}], "=", 
   RowBox[{"x1", "^", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1", "-", 
      RowBox[{"x1", "^", "2"}], "-", "x2", "+", 
      RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "5"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"7", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", "*", "x2"}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x1", "^", "2"}], "+", "x2", "-", 
      RowBox[{"x2", "^", "2"}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"x1", "^", "4"}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2", "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2", "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqbargCA", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "5"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "*", "x2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2", "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", "*", "x2"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7564707468092117`*^9, 3.756471118627934*^9}, {
  3.759549862096818*^9, 3.75954986221299*^9}, {3.75955017477943*^9, 
  3.7595502033466663`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756470669566337*^9, 3.756470675882063*^9}, {
  3.756471129941557*^9, 3.75647113003608*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W22qqbarg", "=", " ", 
    RowBox[{
     RowBox[{"CF", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L0x3", " ", "S22qqbarCF"}], " ", "+", " ", 
        RowBox[{"Deltax3", " ", "D22qqbargCF"}], " ", "+", " ", 
        "R22qqbargCF"}], ")"}]}], "+", 
     RowBox[{"CA", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L0x3", " ", "S22qqbarCA"}], "  ", "+", " ", "R22qqbargCA"}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S22qqbarCF", " ", "=", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D22qqbargCF", " ", "=", 
    RowBox[{
     RowBox[{"W22qqbargCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W22qqbargCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W22qqbargCF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qqbargCF", " ", "=", " ", 
    RowBox[{"W22qqbargCF", "[", "4", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S22qqbarCA", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", "*", "x1"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", "2"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qqbargCA", " ", "=", 
    RowBox[{"W22qqbargCA", "[", "1", "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qqbargCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "*", "x1"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "2"}]}]}], ")"}]}], ")"}], "/", "4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qqbargCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qqbargCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", "x1", "-", 
    RowBox[{"x1", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qqbargCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"17", "*", "x2"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"8", "*", "x2"}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qqbargCA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x1", "^", "5"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2", "-", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2", "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756443408522974*^9, 3.756443481481113*^9}, {
   3.756443532579549*^9, 3.756443562652102*^9}, {3.756443619754573*^9, 
   3.7564436616796*^9}, {3.756443720056432*^9, 3.7564437631237288`*^9}, {
   3.756443828262183*^9, 3.756443856964053*^9}, {3.756443915811754*^9, 
   3.7564440041311083`*^9}, {3.756444077876575*^9, 3.7564442459599533`*^9}, {
   3.756444276362252*^9, 3.7564443152337923`*^9}, {3.756444354882093*^9, 
   3.756444651032658*^9}, 3.756444704356285*^9, {3.756445380418952*^9, 
   3.7564454212230053`*^9}, {3.7564706579512444`*^9, 3.756470658002159*^9}, {
   3.756471138238888*^9, 3.756471151415971*^9}, {3.756471206864792*^9, 
   3.7564714469189177`*^9}, {3.756471482901567*^9, 3.756471503649534*^9}, {
   3.758526892696302*^9, 3.758526893195463*^9}, {3.7595498622219667`*^9, 
   3.759549862241933*^9}, {3.7595502114554167`*^9, 3.7595502371238728`*^9}, {
   3.7595507549604263`*^9, 3.7595507556465797`*^9}, {3.759641715935791*^9, 
   3.759641730053907*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.7564467861735897`*^9, 3.756446807731131*^9}, {
  3.7595498622536383`*^9, 3.7595498622536592`*^9}, {3.759550952629313*^9, 
  3.759550954093617*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756471948791028*^9, 3.7564719542824497`*^9}}],

Cell["The structure of this is also given in eq. (140).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.759722369096654*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20qgq", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CF", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D20qgqCF2"}], "+", "R20qgqCF2"}], ")"}]}], 
     "+", 
     RowBox[{"CA", " ", "CF", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D20qgqCACF"}], "+", "R20qgqCACF"}], ")"}]}], 
     "+", 
     RowBox[{"CF", " ", "beta0", " ", "Deltax3", " ", "D20qgqCFbeta0"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D20qgqCF2", "=", 
    RowBox[{
     RowBox[{"W20qgqCF2", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "4", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "5", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"W20qgqCF2", "[", "7", "]"}], "+", 
        RowBox[{
         RowBox[{"W20qgqCF2", "[", "8", "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x1"}], "]"}]}]}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "9", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x1"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qgqCF2", "=", 
    RowBox[{
     RowBox[{"W20qgqCF2", "[", "10", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "12", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "19", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "21", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "22", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "23", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "24", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "25", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "26", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "27", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "28", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "29", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "30", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "31", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "32", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "33", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCF2", "[", "34", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D20qgqCACF", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "4", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "5", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "7", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "3"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"W20qgqCACF", "[", "8", "]"}], "+", 
        RowBox[{
         RowBox[{"W20qgqCACF", "[", "9", "]"}], "*", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x1"}], "]"}]}]}], ")"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "10", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "11", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x1"}], "]"}]}], "+", 
     RowBox[{"W20qgqCACF", "[", "12", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qgqCACF", "=", 
    RowBox[{
     RowBox[{"W20qgqCACF", "[", "13", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "18", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "19", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "21", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "22", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "23", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "24", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "25", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "26", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "27", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "28", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "29", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "30", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "31", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "32", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "33", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "34", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "35", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "36", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "37", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "38", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "39", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "40", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "41", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "42", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "43", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "44", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "45", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCACF", "[", "46", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D20qgqCFbeta0", "=", 
    RowBox[{
     RowBox[{"W20qgqCFbeta0", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qgqCFbeta0", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qgqCFbeta0", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pi", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x1"}], ")"}]}]}], ")"}], "/", "6"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"6", "*", "x1"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"6", "*", "x1"}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", "*", "x1"}], "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", "*", 
             RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", "x2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"3", "*", 
             RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", "x2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "*", "x2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"8", "*", "x2"}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", "*", "x2"}], "-", 
            RowBox[{"16", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", "*", "x2"}], "-", 
            RowBox[{"12", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
       "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"9", "*", "x2"}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"7", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"20", "*", "x2"}], "+", 
         RowBox[{"10", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"14", "*", "x2"}], "+", 
         RowBox[{"48", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"72", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"33", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x2"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2", "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "14", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", "x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
        "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
      "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", "*", "x2"}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", "x2"}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", "*", "x2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", "*", "x2"}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"10", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", "*", "x2"}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", "x2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "22", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "25", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "26", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"x1", "^", "4"}]}], "+", 
        RowBox[{"12", "*", 
         RowBox[{"x1", "^", "3"}], "*", "x2"}], "+", 
        RowBox[{"4", "*", "x1", "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x2", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", "*", "x2"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", "*", "x2"}], "+", 
           RowBox[{"20", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], ")"}]}], "+", "x2", "+", 
      
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"3", "*", "x2"}]}], ")"}], "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "3"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "4"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "29", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}], "*", "x2"}], "+", 
        RowBox[{"4", "*", "x1", "*", 
         RowBox[{"x2", "^", "3"}]}], "+", 
        RowBox[{"x2", "^", "4"}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "3"}], "*", "x2"}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
      "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
      "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
      "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCF2", "[", "34", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", "x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
        "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"7", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"6", "*", "x1"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "3", "]"}], "=", 
   RowBox[{"1", "-", "x1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}], "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"6", "*", "x1"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "8", "]"}], "=", 
   RowBox[{"1", "-", "x1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "29"}], "-", 
      RowBox[{"24", "*", "x1"}], "+", 
      RowBox[{"72", "*", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"72", "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"18", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", "*", 
          RowBox[{"x1", "^", "5"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"5", "*", "x2"}]}], ")"}]}], "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"16", "-", 
            RowBox[{"6", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"2", "*", "x2"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x1", "^", "5"}], "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"14", "*", "x2"}], "+", 
            RowBox[{"14", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", "*", "x2"}], "-", 
            RowBox[{"14", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "6"}], "-", 
      RowBox[{"5", "*", "x2"}], "+", 
      RowBox[{"17", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"24", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{"12", "*", 
       RowBox[{"x2", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"25", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "20"}], "+", 
         RowBox[{"50", "*", "x2"}], "-", 
         RowBox[{"28", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"50", "*", "x2"}], "+", 
         RowBox[{"46", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"25", "*", "x2"}], "-", 
         RowBox[{"44", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"7", "*", 
        RowBox[{"x1", "^", "6"}]}], "-", 
       RowBox[{"31", "*", "x2"}], "+", 
       RowBox[{"43", "*", 
        RowBox[{"x2", "^", "2"}]}], "-", 
       RowBox[{"32", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"12", "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{"7", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"49", "-", 
          RowBox[{"107", "*", "x2"}], "+", 
          RowBox[{"47", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "28"}], "+", 
          RowBox[{"71", "*", "x2"}], "-", 
          RowBox[{"56", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "28"}], "+", 
          RowBox[{"95", "*", "x2"}], "-", 
          RowBox[{"104", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"49", "-", 
          RowBox[{"134", "*", "x2"}], "+", 
          RowBox[{"126", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"12", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "6"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"18", "*", "x2"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"17", "*", "x2"}], "-", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"9", "*", "x2"}], "-", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"34", "*", "x2"}], "+", 
         RowBox[{"20", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x1", "^", "6"}], "-", 
       RowBox[{"9", "*", "x2"}], "+", 
       RowBox[{"13", "*", 
        RowBox[{"x2", "^", "2"}]}], "-", 
       RowBox[{"8", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"13", "*", "x2"}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"9", "*", "x2"}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"25", "*", "x2"}], "-", 
          RowBox[{"24", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"26", "*", "x2"}], "+", 
          RowBox[{"18", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"7", "*", 
       RowBox[{"x1", "^", "5"}]}], "+", 
      RowBox[{"3", "*", "x2"}], "-", 
      RowBox[{"7", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"18", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"12", "*", "x2"}], "-", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x1", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{"5", "*", "x2"}], "-", 
      RowBox[{"5", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"6", "*", "x2"}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"14", "*", "x2"}], "-", 
       RowBox[{"14", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"4", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x1", "^", "5"}], "+", 
       RowBox[{"4", "*", "x2"}], "-", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"10", "-", 
          RowBox[{"14", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"20", "*", "x2"}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"14", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x1", "^", "5"}], "+", 
        RowBox[{"4", "*", "x2"}], "-", 
        RowBox[{"3", "*", 
         RowBox[{"x2", "^", "2"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"8", "*", "x2"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"8", "*", "x2"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"8", "*", "x2"}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x1", "^", "5"}], "+", "x2", "+", 
       RowBox[{"x2", "^", "2"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x2", "^", "3"}]}], "-", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"10", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"16", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}], "-", 
      RowBox[{"3", "*", "x2"}], "+", 
      RowBox[{"x1", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x1", "^", "5"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"5", "*", "x2"}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"10", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"8", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"15", "*", "x2"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"20", "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"22", "*", "x2"}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "6"}]}], "-", 
      RowBox[{"11", "*", "x2"}], "+", 
      RowBox[{"15", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"12", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "4"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"21", "-", 
         RowBox[{"47", "*", "x2"}], "+", 
         RowBox[{"19", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"31", "*", "x2"}], "-", 
         RowBox[{"24", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"35", "*", "x2"}], "-", 
         RowBox[{"40", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"20", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"21", "-", 
         RowBox[{"54", "*", "x2"}], "+", 
         RowBox[{"54", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"20", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "6"}]}], "-", 
       RowBox[{"6", "*", "x2"}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"x2", "^", "2"}]}], "-", 
       RowBox[{"8", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"7", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"21", "-", 
          RowBox[{"46", "*", "x2"}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"15", "*", "x2"}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"11", "*", "x2"}], "-", 
          RowBox[{"14", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"21", "-", 
          RowBox[{"44", "*", "x2"}], "+", 
          RowBox[{"48", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "5"}]}], "+", 
       RowBox[{"11", "*", "x2"}], "-", 
       RowBox[{"9", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"6", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"13", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"12", "-", 
          RowBox[{"26", "*", "x2"}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"9", "-", 
          RowBox[{"22", "*", "x2"}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"8", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"5", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x1", "^", "4"}], "-", 
       RowBox[{"3", "*", "x2"}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "3"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "35", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x1", "^", "3"}], "+", "x2", "-", 
        RowBox[{"x2", "^", "2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "36", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"5", "*", "x2"}], "-", 
      RowBox[{"5", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"7", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "37", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "38", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x1", "^", "5"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{"3", "*", "x2"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}], "+", 
        RowBox[{"x2", "^", "3"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"8", "*", "x2"}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"10", "*", "x2"}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "39", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"3", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"13", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "40", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", "x2", "+", 
      RowBox[{"7", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "x2"}], "-", 
      RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "41", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x1", "^", "6"}], "-", "x2", "+", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}], "-", 
       RowBox[{"8", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"13", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"37", "*", "x2"}], "+", 
          RowBox[{"17", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"34", "*", "x2"}], "-", 
          RowBox[{"32", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "x2", "-", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"10", "*", "x2"}], "+", 
          RowBox[{"18", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "42", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"16", "*", "x2"}], "-", 
       RowBox[{"16", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"6", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "43", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "44", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"5", "*", 
        RowBox[{"x1", "^", "6"}]}], "-", 
       RowBox[{"21", "*", "x2"}], "+", 
       RowBox[{"25", "*", 
        RowBox[{"x2", "^", "2"}]}], "-", 
       RowBox[{"16", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"17", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"35", "-", 
          RowBox[{"57", "*", "x2"}], "+", 
          RowBox[{"21", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"45", "*", "x2"}], "-", 
          RowBox[{"32", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"69", "*", "x2"}], "-", 
          RowBox[{"72", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"32", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"35", "-", 
          RowBox[{"98", "*", "x2"}], "+", 
          RowBox[{"90", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"32", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "45", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "6"}], "-", 
      RowBox[{"5", "*", "x2"}], "+", 
      RowBox[{"9", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"11", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"11", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"27", "*", "x2"}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"20", "*", "x2"}], "-", 
         RowBox[{"30", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"9", "*", "x2"}], "-", 
         RowBox[{"18", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"17", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"24", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"17", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCACF", "[", "46", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"x1", "^", "5"}]}], "+", 
      RowBox[{"12", "*", "x2"}], "-", 
      RowBox[{"9", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "15"}], "+", 
         RowBox[{"14", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"20", "-", 
         RowBox[{"38", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"34", "*", "x2"}], "+", 
         RowBox[{"19", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "20"}], "+", 
         RowBox[{"46", "*", "x2"}], "-", 
         RowBox[{"19", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCFbeta0", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"30", "*", "x1"}], "+", 
      RowBox[{"13", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"18", "-", 
      RowBox[{"18", "*", "x1"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCFbeta0", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", "*", "x1"}], "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", "*", "x1"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qgqCFbeta0", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"4", "*", "x1"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756446811912471*^9, 3.756446820965858*^9}, {
  3.756446856806292*^9, 3.756446923874276*^9}, {3.756447018730627*^9, 
  3.7564470191572533`*^9}, {3.756447056713667*^9, 3.756447203257682*^9}, {
  3.756447238200839*^9, 3.756447413484374*^9}, {3.7564474795025597`*^9, 
  3.756447604106495*^9}, {3.75644765487127*^9, 3.756447680910158*^9}, {
  3.7595498623300743`*^9, 3.759549863520544*^9}, {3.759550805330336*^9, 
  3.759550842762833*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756471948791028*^9, 3.7564719542824497`*^9}, {
  3.756472465556395*^9, 3.756472465834689*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21qgq", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CF", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D21qgqCF2"}], "+", "R21qgqCF2"}], ")"}]}], 
     "+", 
     RowBox[{"CA", " ", "CF", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D21qgqCACF"}], "+", "R21qgqCACF"}], ")"}]}], 
     "+", 
     RowBox[{"CF", " ", "beta0", " ", "Deltax3", " ", "D21qgqCFbeta0"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21qgqCF2", "=", 
    RowBox[{
     RowBox[{"W21qgqCF2", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "4", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qgqCF2", "=", 
    RowBox[{
     RowBox[{"W21qgqCF2", "[", "5", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCF2", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21qgqCACF", "=", 
    RowBox[{
     RowBox[{"W21qgqCACF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "4", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qgqCACF", "=", 
    RowBox[{
     RowBox[{"W21qgqCACF", "[", "5", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qgqCACF", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D21qgqCFbeta0", "=", 
    RowBox[{
     RowBox[{"W21qgqCFbeta0", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qgqCFbeta0", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", "*", "x1"}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "8", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
        RowBox[{"x2", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"5", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCF2", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}], "*", "x2"}], "+", 
        RowBox[{"4", "*", "x1", "*", 
         RowBox[{"x2", "^", "3"}]}], "+", 
        RowBox[{"x2", "^", "4"}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "-", 
      RowBox[{"3", "*", "x1"}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", "*", "x1"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "6", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "6"}], "-", 
        RowBox[{"9", "*", "x2"}], "+", 
        RowBox[{"13", "*", 
         RowBox[{"x2", "^", "2"}]}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"x2", "^", "3"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"x2", "^", "4"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "5"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"13", "*", "x2"}], "+", 
           RowBox[{"9", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"9", "*", "x2"}], "-", 
           RowBox[{"8", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"25", "*", "x2"}], "-", 
           RowBox[{"24", "*", 
            RowBox[{"x2", "^", "2"}]}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"26", "*", "x2"}], "+", 
           RowBox[{"18", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"8", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "7", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x1", "^", "4"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x1", "^", "3"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x1", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
          RowBox[{"4", "*", "x1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}]}], "-", 
          RowBox[{"4", "*", "x2"}], "+", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "8", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"5", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"8", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"5", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCACF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCFbeta0", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"5", "*", 
       RowBox[{"x1", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", "*", "x1"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qgqCFbeta0", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "x1"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756446811912471*^9, 3.756446820965858*^9}, {
  3.756446856806292*^9, 3.756446923874276*^9}, {3.756447018730627*^9, 
  3.7564470191572533`*^9}, {3.756447056713667*^9, 3.756447203257682*^9}, {
  3.756447238200839*^9, 3.756447413484374*^9}, {3.7564474795025597`*^9, 
  3.756447604106495*^9}, {3.75644765487127*^9, 3.756447680910158*^9}, {
  3.756472217844322*^9, 3.756472456069407*^9}, {3.759549863548057*^9, 
  3.759549863677886*^9}, {3.759550856248927*^9, 3.759550893731368*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756471948791028*^9, 3.7564719542824497`*^9}, {
  3.756472471539791*^9, 3.756472471666605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W22qgq", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CF", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Deltax3", " ", "D22qgqCF2"}], "+", "R22qgqCF2"}], ")"}]}], 
     "+", 
     RowBox[{"CA", " ", "CF", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"L0x3", " ", "S22qgqCACF"}], "+", 
        RowBox[{"Deltax3", " ", "D22qgqCACF"}], "+", "R22qgqCACF"}], ")"}]}], 
     "+", 
     RowBox[{"CF", " ", "beta0", " ", "Deltax3", " ", "D22qgqCFbeta0"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D22qgqCF2", "=", 
    RowBox[{
     RowBox[{"W22qgqCF2", "[", "1", "]"}], "*", 
     RowBox[{"Log", "[", "x1", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qgqCF2", "=", 
    RowBox[{"W22qgqCF2", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S22qgqCACF", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "x1"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D22qgqCACF", "=", 
    RowBox[{
     RowBox[{"W22qgqCACF", "[", "1", "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x1"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qgqCACF", "=", 
    RowBox[{"W22qgqCACF", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D22qgqCFbeta0", "=", 
    RowBox[{"W22qgqCFbeta0", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qgqCF2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qgqCF2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qgqCACF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qgqCACF", "[", "2", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x1", "^", "3"}], "+", 
          RowBox[{"2", "*", "x2"}], "-", 
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"x2", "^", "3"}], "+", 
          RowBox[{
           RowBox[{"x1", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
          RowBox[{"x1", "*", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", "*", "x2"}], "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}], "*", "x2"}], 
       ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qgqCFbeta0", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", "*", "x1"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756446811912471*^9, 3.756446820965858*^9}, {
  3.756446856806292*^9, 3.756446923874276*^9}, {3.756447018730627*^9, 
  3.7564470191572533`*^9}, {3.756447056713667*^9, 3.756447203257682*^9}, {
  3.756447238200839*^9, 3.756447413484374*^9}, {3.7564474795025597`*^9, 
  3.756447604106495*^9}, {3.75644765487127*^9, 3.756447680910158*^9}, {
  3.756472217844322*^9, 3.756472486399832*^9}, {3.756472527984914*^9, 
  3.7564727462843113`*^9}, {3.75954986369134*^9, 3.759549863706809*^9}, {
  3.759550905347002*^9, 3.75955092277013*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"g", "\[Rule]", 
   RowBox[{"q", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.7564467861735897`*^9, 3.756446807731131*^9}, {
  3.756452868424931*^9, 3.756452869322015*^9}, {3.759549863718281*^9, 
  3.7595498637183*^9}, {3.759551378790757*^9, 3.759551380430537*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564740486724977`*^9, 3.756474052036283*^9}}],

Cell["The structure of this is also given in eq. (140).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.759722369602029*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20qgg", "=", 
    RowBox[{
     RowBox[{"CF", " ", "R20qggCF"}], "+", 
     RowBox[{"CA", " ", "R20qggCA"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qggCF", "=", 
    RowBox[{
     RowBox[{"W20qggCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "10", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "19", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "21", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "22", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "23", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", "x2"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "24", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qggCF", "[", "25", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qggCA", "=", 
    RowBox[{
     RowBox[{"W20qggCA", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "10", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "19", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "21", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "22", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "23", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "24", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "25", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "26", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "27", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "28", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "29", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "30", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "31", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "32", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "33", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qggCA", "[", "34", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", 
          RowBox[{"x1", "^", "6"}]}], "+", 
         RowBox[{"24", "*", 
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", "*", "x2"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"14", "*", "x2"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
         RowBox[{"x1", "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"7", "*", "x2"}], "-", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"26", "*", "x2"}], "-", 
            RowBox[{"13", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"10", "*", "x2"}], "-", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", 
          RowBox[{"x1", "^", "6"}]}], "+", 
         RowBox[{"24", "*", 
          RowBox[{"x1", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"28", "*", 
          RowBox[{"x1", "^", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x2", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"2", "*", "x1", "*", "x2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"6", "*", "x2"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"13", "*", "x2"}], "-", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"13", "*", "x2"}], "+", 
            RowBox[{"14", "*", 
             RowBox[{"x2", "^", "2"}]}], "-", 
            RowBox[{"7", "*", 
             RowBox[{"x2", "^", "3"}]}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"24", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", 
      RowBox[{"3", "*", "x2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x2", "^", "2"}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"14", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "4"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2", "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2", "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "8", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", "*", "x1"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "4"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2"}], 
       ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"x1", "^", "3"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "*", 
       RowBox[{"x1", "^", "4"}]}], "-", 
      RowBox[{"12", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"24", "*", "x2"}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"9", "*", "x2"}], "-", 
         RowBox[{"17", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "4"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x2", "^", "2"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"x1", "^", "4"}]}], "-", 
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", "x2", "+", 
      RowBox[{"x2", "^", "3"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "6"}]}], "+", 
      RowBox[{"24", "*", 
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"28", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"13", "*", "x2"}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"13", "*", "x2"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "6"}]}], "+", 
      RowBox[{"24", "*", 
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"16", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"10", "*", "x2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"17", "*", "x2"}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"38", "*", "x2"}], "+", 
         RowBox[{"48", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"26", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", "x2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "6"}]}], "+", 
       RowBox[{"12", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"14", "*", 
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}]}], "+", 
       RowBox[{"x2", "^", "2"}], "+", 
       RowBox[{"x2", "^", "4"}], "-", 
       RowBox[{"2", "*", "x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", "*", "x2"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"x2", "^", "4"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "4"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"6", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"4", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x2", "^", "2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x2", "^", "2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x2", "^", "2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCF", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "4"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x2", "^", "2"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"24", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"24", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", "*", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", "*", "x2"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", "x1"}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"8", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"7", "*", "x2"}], "+", 
      RowBox[{"7", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "3"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", 
         "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", "x2", "-", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "*", "x2"}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
      "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "*", "x2"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"12", "*", "x2"}], "-", 
          RowBox[{"10", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"x2", "^", "4"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"7", "*", "x2"}], "-", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"9", "*", "x2"}], "-", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"28", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"26", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", 
         "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"20", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"24", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"7", "*", "x2"}], "-", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"8", "*", "x2"}], "-", 
         RowBox[{"12", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"9", "*", "x2"}], "+", 
         RowBox[{"25", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"23", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", "*", "x2"}], "-", 
          RowBox[{"6", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", "*", "x2"}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "2"}]}], "-", 
          RowBox[{"16", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "4"}]}], "+", 
          RowBox[{"x2", "^", "5"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x2", "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"20", "*", "x2"}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"26", "*", "x2"}], "-", 
         RowBox[{"26", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"3", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"7", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"22", "*", "x2"}], "+", 
         RowBox[{"38", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"34", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "4"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", "*", "x2"}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", "*", "x2"}]}], ")"}], "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "3"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"5", "*", "x2"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"4", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"8", "*", "x2"}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", "*", "x2"}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"6", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"6", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"6", "*", "x1"}], "+", 
      RowBox[{"6", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", "x2", "-", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"5", "*", "x2"}], "-", 
         RowBox[{"10", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"18", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"5", "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"x2", "^", "3"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"7", "*", "x2"}], "-", 
       RowBox[{"7", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"x2", "^", "3"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "4"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qggCA", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"22", "*", "x2"}], "+", 
         RowBox[{"30", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"18", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"12", "*", "x2"}], "-", 
         RowBox[{"18", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"34", "*", "x2"}], "-", 
         RowBox[{"82", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"78", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"28", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7564528597036343`*^9, 3.756452928434362*^9}, {
   3.7564550148505*^9, 3.7564550976002693`*^9}, {3.756455156636222*^9, 
   3.756455336855919*^9}, {3.7564554003369904`*^9, 3.7564554118875523`*^9}, {
   3.7595498637517776`*^9, 3.7595498644273033`*^9}, {3.759550962868208*^9, 
   3.759551003967722*^9}, {3.759642498948406*^9, 3.7596424993293877`*^9}, 
   3.759642569097665*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564740486724977`*^9, 3.756474076795423*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21qgg", "=", 
    RowBox[{
     RowBox[{"CF", " ", "R21qggCF"}], "+", 
     RowBox[{"CA", " ", "R21qggCA"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qggCF", "=", 
    RowBox[{
     RowBox[{"W21qggCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qggCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qggCA", "=", 
    RowBox[{
     RowBox[{"W21qggCA", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qggCA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCA", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCA", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qggCA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"x1", "^", "6"}]}], "-", 
      RowBox[{"12", "*", 
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"15", "*", "x2"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"25", "*", "x2"}], "+", 
         RowBox[{"19", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", "*", "x2"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"7", "*", "x2"}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"x1", "^", "3"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"x1", "^", "4"}]}], "-", 
      RowBox[{"8", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", "x2", "+", 
      RowBox[{"x2", "^", "3"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2"}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2", 
         "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"7", "*", "x2"}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "5"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", "x2", "-", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "x2"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2", "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2", "+", 
          RowBox[{"x2", "^", "2"}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "*", "x2"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2", "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2", "-", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "3"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"5", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qggCA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", "x2", "+", 
      RowBox[{"4", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "x2"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7564528597036343`*^9, 3.756452928434362*^9}, {
  3.7564550148505*^9, 3.7564550976002693`*^9}, {3.756455156636222*^9, 
  3.756455336855919*^9}, {3.7564554003369904`*^9, 3.7564554118875523`*^9}, {
  3.756474067456538*^9, 3.756474187594717*^9}, {3.759549864443829*^9, 
  3.759549864504353*^9}, {3.7595510152988567`*^9, 3.759551043876706*^9}, {
  3.759642536626647*^9, 3.759642536977161*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564740486724977`*^9, 3.756474076795423*^9}, {
  3.756474197704522*^9, 3.756474197879221*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W22qgg", "=", 
    RowBox[{
     RowBox[{"CF", " ", "R22qggCF"}], "+", 
     RowBox[{"CA", " ", "R22qggCA"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qggCF", "=", 
    RowBox[{"W22qggCF", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qggCA", "=", 
    RowBox[{"W22qggCA", "[", "1", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qggCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "x2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"6", "*", 
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qggCA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "2"}]}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "4"}], "*", "x2"}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7564528597036343`*^9, 3.756452928434362*^9}, {
  3.7564550148505*^9, 3.7564550976002693`*^9}, {3.756455156636222*^9, 
  3.756455336855919*^9}, {3.7564554003369904`*^9, 3.7564554118875523`*^9}, {
  3.756474067456538*^9, 3.756474273182909*^9}, {3.75954986451654*^9, 
  3.7595498645200443`*^9}, {3.7595510517437477`*^9, 3.759551059757966*^9}, {
  3.759642546857765*^9, 3.75964254716823*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"g", " ", "g"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756445432733151*^9, 3.756445439458506*^9}, {
  3.756452478184718*^9, 3.756452491976646*^9}, {3.75954986453133*^9, 
  3.75954986453135*^9}, {3.7595511334497347`*^9, 3.75955113504922*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473823678522*^9, 3.756473827907469*^9}}],

Cell["The structure of this is also given in eq. (140).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, 
   3.7597223699566107`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20ggq", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CF", "^", "2"}], " ", "R20ggqCF2"}], "+", 
     RowBox[{"CA", " ", "CF", " ", "R20ggqCACF"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20ggqCF2", "=", 
    RowBox[{
     RowBox[{"W20ggqCF2", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "10", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "19", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "21", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "22", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "23", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "24", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "25", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "26", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "27", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "28", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCF2", "[", "29", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20ggqCACF", "=", 
    RowBox[{
     RowBox[{"W20ggqCFCA", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "10", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "19", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "21", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "22", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "23", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "24", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "25", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "26", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "27", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "28", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "29", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "30", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "31", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "32", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "33", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", "x1"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20ggqCFCA", "[", "34", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "*", 
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", "*", "x2"}]}], ")"}]}], "-", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", 
            RowBox[{"20", "*", "x2"}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"6", "*", "x2"}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"2", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"6", "*", "x2"}], "-", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
         RowBox[{"x1", "*", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"14", "*", "x2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}], "+", 
            RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "2", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{"x2", "^", "2"}], "+", 
        RowBox[{"x1", "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*",
         "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", "*", 
         RowBox[{"x1", "^", "2"}]}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"x1", "^", "4"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"8", "*", "x2"}], "-", 
       RowBox[{"9", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"7", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x2"}], ")"}], "^", "2"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"x2", "-", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "*", "x1"}], "+", 
        RowBox[{"x1", "^", "2"}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "9", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
       ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", "x2", "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}], "-", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "x2", "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", "*", 
         RowBox[{"x1", "^", "2"}]}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"x1", "^", "4"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"14", "-", 
         RowBox[{"16", "*", "x2"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"12", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"14", "*", "x2"}], "+", 
         RowBox[{"16", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"14", "*", "x2"}], "+", 
         RowBox[{"12", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"14", "-", 
         RowBox[{"24", "*", "x2"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"x2", "^", "4"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"4", "*", "x2"}], "+", 
       RowBox[{"11", "*", 
        RowBox[{"x2", "^", "2"}]}], "-", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"2", "*", "x2"}], "-", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "17", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", "*", 
         RowBox[{"x1", "^", "2"}]}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"x1", "^", "4"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*",
         "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"11", "*", "x2"}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"14", "-", 
         RowBox[{"32", "*", "x2"}], "+", 
         RowBox[{"14", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"14", "*", "x2"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"x2", "^", "3"}], "+", 
         RowBox[{"x2", "^", "4"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "23", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"14", "*", "x2"}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"24", "*", "x2"}], "+", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"x2", "^", "4"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
       ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "3"}]}], "-", 
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", "x2"}], "-", 
      RowBox[{"x2", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"21", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCF2", "[", "29", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"14", "*", "x2"}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"24", "*", "x2"}], "+", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"x2", "^", "4"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
       ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
       RowBox[{"x1", "^", "5"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", "*", "x2"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"36", "+", 
         RowBox[{"132", "*", "x2"}], "+", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", "*", "x2"}], "-", 
            RowBox[{"11", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"10", "*", "x2"}], "+", 
              RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{"12", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "14"}], "+", 
            RowBox[{"11", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"3", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"7", "*", "x2"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"12", "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"x1", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "3"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"16", "*", "x2"}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "4"}], "*", "x2"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "3"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "x1"}], "+", 
       RowBox[{"x1", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "*", 
       RowBox[{"x1", "^", "6"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"11", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"9", "-", 
         RowBox[{"11", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"10", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"18", "*", "x2"}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"x1", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", "*", "x1"}], "+", 
      RowBox[{"x1", "^", "2"}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "-", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"8", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"8", "*", "x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "-", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "6"}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "5"}], "*", "x2"}], "+", 
       RowBox[{"x2", "^", "6"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"7", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "6"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"18", "*", "x2"}], "+", 
          RowBox[{"13", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"12", "-", 
          RowBox[{"28", "*", "x2"}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"18", "*", "x2"}], "+", 
          RowBox[{"21", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "6"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"x2", "^", "5"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"8", "*", "x2"}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"x1", "^", "5"}]}], "+", 
      RowBox[{"x1", "^", "6"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{"14", "*", "x2"}], "-", 
         RowBox[{"23", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"11", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"13", "*", "x2"}], "-", 
         RowBox[{"10", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"16", "*", "x2"}], "-", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "6"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"6", "*", "x2"}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x2", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"9", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"12", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"14", "*", "x2"}], "+", 
         RowBox[{"13", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "6"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "5"}], "*", "x2"}], "+", 
       RowBox[{"x2", "^", "6"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"4", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"12", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "3"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"4", "*", "x2"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "6"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"11", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"11", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"16", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x2", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"7", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "25", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "-", 
        RowBox[{"x2", "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "26", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"6", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"12", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"16", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"32", "*", "x2"}], "+", 
         RowBox[{"26", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "27", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "6"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"18", "-", 
          RowBox[{"11", "*", "x2"}]}], ")"}], "*", 
        RowBox[{"x2", "^", "4"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", "*", "x2"}], "-", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", "*", "x2"}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
       RowBox[{"3", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"7", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "28", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "6"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "5"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"5", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"x2", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"11", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "-", 
          RowBox[{"16", "*", "x2"}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"15", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "29", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", "x2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "30", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"6", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "31", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "-", 
      RowBox[{"6", "*", "x2"}], "-", 
      RowBox[{"2", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "32", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"6", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"4", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "33", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "x1"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "2"}]}], "+", 
        RowBox[{"x1", "^", "3"}], "-", 
        RowBox[{"x2", "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20ggqCFCA", "[", "34", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", "x1", "*", "x2", "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756452505169106*^9, 3.756452510035768*^9}, {
  3.756453777635522*^9, 3.756454181992114*^9}, {3.7595498645657473`*^9, 
  3.759549865330707*^9}, {3.759551090098097*^9, 3.759551122931582*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473823678522*^9, 3.756473849210932*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21ggq", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CF", "^", "2"}], " ", "R21ggqCF2"}], "+", 
     RowBox[{"CA", " ", "CF", " ", "R21ggqCACF"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21ggqCF2", "=", 
    RowBox[{
     RowBox[{"W21ggqCF2", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21ggqCF2", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCF2", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCF2", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCF2", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCF2", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21ggqCACF", "=", 
    RowBox[{
     RowBox[{"W21ggqCACF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21ggqCACF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCACF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCACF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCACF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCACF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21ggqCACF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCF2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2", "-", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", "x2", "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"x2", "^", "2"}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCF2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"7", "*", 
         RowBox[{"x1", "^", "2"}]}], "-", 
        RowBox[{"4", "*", 
         RowBox[{"x1", "^", "3"}]}], "+", 
        RowBox[{"x1", "^", "4"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      "x2"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCF2", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCF2", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCF2", "[", "5", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x1", "^", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"5", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"14", "*", "x2"}], "+", 
           RowBox[{"12", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"5", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"x2", "^", "4"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"24", "*", "x2"}], "+", 
           RowBox[{"14", "*", 
            RowBox[{"x2", "^", "2"}]}], "-", 
           RowBox[{"4", "*", 
            RowBox[{"x2", "^", "3"}]}], "+", 
           RowBox[{"x2", "^", "4"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
       ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCF2", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", "*", "x2"}]}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCACF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "6"}]}], "+", 
      RowBox[{"9", "*", 
       RowBox[{"x1", "^", "5"}], "*", "x2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "6"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"9", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCACF", "[", "2", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "*", "x1"}], "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCACF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x1", "^", "5"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCACF", "[", "4", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"x1", "*", "x2"}]}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCACF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "6"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"x2", "^", "4"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCACF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "5"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2", "-", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W21ggqCACF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "6"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
      "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", "*", "x2"}], "-", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"12", "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"x2", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"x1", "*", "x2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756452505169106*^9, 3.756452510035768*^9}, {
  3.756453777635522*^9, 3.756454181992114*^9}, {3.756473839696398*^9, 
  3.7564739484345627`*^9}, {3.7595498653482847`*^9, 3.759549865411249*^9}, {
  3.7595511378868017`*^9, 3.759551161154236*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473823678522*^9, 3.756473849210932*^9}, {
  3.7564739591527042`*^9, 3.756473959415588*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W22ggq", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"CF", "^", "2"}], " ", "R22ggqCF2"}], "+", 
     RowBox[{"CA", " ", "CF", " ", "R22ggqCACF"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22ggqCF2", "=", 
    RowBox[{"W22ggqCF2", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22ggqCACF", "=", 
    RowBox[{"W22ggqCACF", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22ggqCF2", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"15", "*", "x2"}], "-", 
         RowBox[{"10", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"64", "*", "x2"}], "-", 
         RowBox[{"64", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"30", "*", 
          RowBox[{"x2", "^", "3"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"28", "-", 
         RowBox[{"64", "*", "x2"}], "+", 
         RowBox[{"54", "*", 
          RowBox[{"x2", "^", "2"}]}], "-", 
         RowBox[{"20", "*", 
          RowBox[{"x2", "^", "3"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "4"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", "x1", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22ggqCACF", "[", "1", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"x1", "^", "2"}], "+", 
          RowBox[{"2", "*", "x1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", "^", "2"}], "+", 
           RowBox[{"x1", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756452505169106*^9, 3.756452510035768*^9}, {
  3.756453777635522*^9, 3.756454181992114*^9}, {3.756473839696398*^9, 
  3.756474036720394*^9}, {3.759549865424138*^9, 3.7595498654283037`*^9}, {
  3.75955116790082*^9, 3.759551177243052*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", " ", 
    RowBox[{"q", "'"}]}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, 
   3.756451620923779*^9, {3.756452179109582*^9, 3.75645218060293*^9}, {
   3.759549865593576*^9, 3.7595498655935917`*^9}, {3.75955157446768*^9, 
   3.759551576242249*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473242330142*^9, 3.756473247535491*^9}}],

Cell["The structure of this is also given in eq. (141).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, {
   3.7595551740380783`*^9, 3.759555175308483*^9}, 3.759722327070004*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeq", "=", 
    RowBox[{"CF", " ", "R20qqprimeqCF"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qqprimeqCF", "=", 
    RowBox[{
     RowBox[{"W20qqprimeqCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "10", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "18", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "19", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", "x2"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "20", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20qqprimeqCF", "[", "21", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"3", "*", 
          RowBox[{"x1", "^", "4"}]}], "-", 
         RowBox[{"8", "*", "x2"}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"x1", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x1", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", "*", "x2"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"4", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"4", "*", "x2"}], "+", 
            RowBox[{"6", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", 
        RowBox[{"x1", "^", "2"}]}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "*", "x2"}]}], ")"}], "^", "2"}], "+", 
       RowBox[{"4", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
       RowBox[{"x2", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"4", "+", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", "x2", "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
      RowBox[{"x2", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", "x2", "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "8", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x1", "^", "2"}], "+", 
          RowBox[{"2", "*", "x1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"5", "*", "x2"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x1", "^", "3"}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "3"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qqprimeqCF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756451625763775*^9, 3.75645177648582*^9}, {
  3.756451882986968*^9, 3.7564519167853403`*^9}, {3.75954986561619*^9, 
  3.759549865731887*^9}, {3.75955182854801*^9, 3.759551908242793*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473242330142*^9, 3.756473265926305*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21qqprimeq", "=", 
    RowBox[{"CF", " ", "R21qqprimeqCF"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qqprimeqCF", "=", 
    RowBox[{
     RowBox[{"W21qqprimeqCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qqprimeqCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqprimeqCF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqprimeqCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qqprimeqCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqprimeqCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}]}], "+", 
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"8", "*", "x2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"8", "*", "x2"}], "+", 
          RowBox[{"8", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqprimeqCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqprimeqCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqprimeqCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qqprimeqCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756451625763775*^9, 3.75645177648582*^9}, {
  3.756451882986968*^9, 3.7564519167853403`*^9}, {3.756473270513266*^9, 
  3.7564733424431868`*^9}, {3.759549865746871*^9, 3.7595498657633047`*^9}, {
  3.759551838994458*^9, 3.759551842110285*^9}, {3.75955191480198*^9, 
  3.759551934311108*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473242330142*^9, 3.756473265926305*^9}, {
  3.756473353964594*^9, 3.756473354147645*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W22qqprimeq", "=", 
    RowBox[{"CF", " ", "R22qqprimeqCF"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qqprimeqCF", "=", 
    RowBox[{"W22qqprimeqCF", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qqprimeqCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x2", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756451625763775*^9, 3.75645177648582*^9}, {
   3.756451882986968*^9, 3.7564519167853403`*^9}, {3.756473270513266*^9, 
   3.7564733424431868`*^9}, {3.756473382457119*^9, 3.756473410861196*^9}, {
   3.7564737902963448`*^9, 3.756473791345167*^9}, 3.759549865775703*^9, {
   3.759551844394491*^9, 3.759551846070369*^9}, {3.759551938806788*^9, 
   3.7595519453267307`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{
    RowBox[{"q", "'"}], 
    OverscriptBox[
     RowBox[{"q", "'"}], "_"]}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448637839991*^9, 3.756448641134657*^9}, {
  3.7564521728626013`*^9, 3.7564521893705063`*^9}, {3.75954986543955*^9, 
  3.759549865439567*^9}, {3.7595511871356153`*^9, 3.759551190622716*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473098494835*^9, 3.7564731020507107`*^9}}],

Cell["The structure of this is also given in eq. (141).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, {
   3.7595551740380783`*^9, 3.759555175308483*^9}, 3.759722329834527*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarq", "=", 
    RowBox[{"CF", " ", "R20qprimeqprimebarqCF"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20qprimeqprimebarqCF", "=", 
    RowBox[{
     RowBox[{"W20qprimeqprimebarqCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "6", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "10", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20qprimeqprimebarqCF", "[", "15", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
       RowBox[{"x1", "^", "4"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "96"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"2", "*", "x2"}], "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"8", "*", "x2"}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x2", "+", 
            RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"12", "*", "x2"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"24", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "11", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
         RowBox[{"x2", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
        RowBox[{"x1", "*", "x2", "*", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"5", "*", "x2"}], "+", 
           RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", "*", "x2"}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W20qprimeqprimebarqCF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756452194927466*^9, 3.756452334528762*^9}, {
   3.759549865461328*^9, 3.759549865538563*^9}, {3.759551201941465*^9, 
   3.759551239695855*^9}, 3.759551291610291*^9, {3.759551424603791*^9, 
   3.759551425761816*^9}, {3.759551456598228*^9, 3.759551482513755*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473098494835*^9, 3.756473109682157*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21qprimeqprimebarq", "=", 
    RowBox[{"CF", " ", "R21qprimeqprimebarqCF"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21qprimeqprimebarqCF", "=", 
    RowBox[{
     RowBox[{"W21qprimeqprimebarqCF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21qprimeqprimebarqCF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qprimeqprimebarqCF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qprimeqprimebarqCF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21qprimeqprimebarqCF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qprimeqprimebarqCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "3"}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"3", "*", "x2"}]}], ")"}], "*", "x2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", "*", "x2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qprimeqprimebarqCF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qprimeqprimebarqCF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qprimeqprimebarqCF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x1", "^", "4"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x2", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x2", "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21qprimeqprimebarqCF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x2", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x2", "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756452194927466*^9, 3.756452334528762*^9}, {
  3.7564731158430357`*^9, 3.756473189375059*^9}, {3.759549865554298*^9, 
  3.75954986557028*^9}, {3.75955148876444*^9, 3.759551494488161*^9}, {
  3.7595515467778788`*^9, 3.759551555478849*^9}, {3.7595518775136414`*^9, 
  3.759551878769288*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756473098494835*^9, 3.756473109682157*^9}, {
  3.756473198736096*^9, 3.7564731989030933`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W22qprimeqprimebarq", "=", 
    RowBox[{"CF", " ", "R22qprimeqprimebarqCF"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R22qprimeqprimebarqCF", "=", 
    RowBox[{"W22qprimeqprimebarqCF", "[", "1", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W22qprimeqprimebarqCF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"x1", "^", "2"}], "+", 
         RowBox[{"2", "*", "x1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"2", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "4"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756452194927466*^9, 3.756452334528762*^9}, {
   3.7564731158430357`*^9, 3.756473224421664*^9}, {3.756473685101117*^9, 
   3.756473757759325*^9}, 3.7595498655824413`*^9, {3.7595514978083153`*^9, 
   3.759551501538169*^9}, {3.759551562118559*^9, 3.759551563350143*^9}, {
   3.759551870825349*^9, 3.7595518718010883`*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", " ", "q"}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448040318331*^9, 3.756448058022188*^9}, {
  3.759549865795383*^9, 3.7595498657953997`*^9}, {3.759552277258284*^9, 
  3.7595522796083117`*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.7564729241107273`*^9, 3.756472927425706*^9}}],

Cell["The structure of this is also given in eq. (141).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, {
   3.7595551740380783`*^9, 3.759555175308483*^9}, 3.759722331665621*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqq", "=", 
    RowBox[{"CF", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", "CF"}]}], ")"}], "R20vqqqCFCACF"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20vqqqCFCACF", "=", 
    RowBox[{
     RowBox[{"W20vqqqCFCACF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "9", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "12", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "14", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "15", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "18", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "19", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "20", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "21", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "22", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "23", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "24", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20vqqqCFCACF", "[", "25", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "-", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
         RowBox[{"51", "*", "x2"}], "+", 
         RowBox[{"21", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"66", "*", "x2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"51", "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"Pi", "^", "2"}]}], ")"}], "*", 
          RowBox[{"x2", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
         RowBox[{"9", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x2"}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"x1", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"6", "*", "x2"}], "-", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"6", "*", "x2"}], "-", 
      RowBox[{"4", "*", 
       RowBox[{"x2", "^", "2"}]}], "+", 
      RowBox[{"x2", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
        RowBox[{"2", "*", "x2"}], "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "3"}], "*", "x2"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"10", "*", "x2"}], "+", 
          RowBox[{"3", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"8", "*", "x2"}], "-", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "11", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "12", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"7", "*", "x2"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "19", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "x2"}], ")"}], "*", "x2"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"5", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"6", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"6", "*", "x2"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "23", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"3", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "24", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"5", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"6", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"6", "*", "x2"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqqCFCACF", "[", "25", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"x1", "^", "2"}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"2", "*", "x2"}], "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.759549865811577*^9, 3.75954986595818*^9}, {
   3.759552289361322*^9, 3.759552360688834*^9}, 3.7596378647713747`*^9, {
   3.759643644284978*^9, 3.7596437895639267`*^9}, {3.759643869823976*^9, 
   3.7596438724046907`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756472760181292*^9, 3.756472766008473*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqq", "=", 
    RowBox[{"CF", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", "CF"}]}], ")"}], "R21vqqqCFCACF"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21vqqqCFCACF", "=", 
    RowBox[{
     RowBox[{"W21vqqqCFCACF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21vqqqCFCACF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21vqqqCFCACF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21vqqqCFCACF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqqCFCACF", "[", "1", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x2"}], ")"}]}], "+", 
       RowBox[{"x1", "*", "x2", "*", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqqCFCACF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqqCFCACF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqqCFCACF", "[", "4", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"x1", "^", "2"}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], ")"}]}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.756448060170277*^9, 3.756448083368288*^9}, {
   3.756448147026017*^9, 3.7564481653363256`*^9}, {3.756448198742078*^9, 
   3.756448324651355*^9}, {3.756448371149165*^9, 3.756448386751953*^9}, 
   3.7564484556402693`*^9, {3.75647234251799*^9, 3.756472348277718*^9}, {
   3.756472771761588*^9, 3.756472844156809*^9}, {3.759549865971261*^9, 
   3.759549865982576*^9}, {3.759552363352024*^9, 3.759552393535448*^9}, {
   3.759643897122723*^9, 3.759643902880457*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.756472760181292*^9, 3.756472766008473*^9}, {
  3.756472858159151*^9, 3.756472858342403*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W22vqqq", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.756448060170277*^9, 3.756448083368288*^9}, {
   3.756448147026017*^9, 3.7564481653363256`*^9}, {3.756448198742078*^9, 
   3.756448324651355*^9}, {3.756448371149165*^9, 3.756448386751953*^9}, 
   3.7564484556402693`*^9, {3.75647234251799*^9, 3.756472348277718*^9}, {
   3.756472771761588*^9, 3.7564728640578814`*^9}, {3.756526630311432*^9, 
   3.756526630459499*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "\[Rule]", 
   RowBox[{"q", 
    OverscriptBox["q", "_"]}]}], TraditionalForm]]]], "Title",
 CellChangeTimes->{{3.756448637839991*^9, 3.756448641134657*^9}, {
  3.759549865993572*^9, 3.759549865993588*^9}, {3.75955240585294*^9, 
  3.759552408811036*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "0"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.75647287641821*^9, 3.75647288158174*^9}, {
  3.756472911993018*^9, 3.756472915611073*^9}}],

Cell["The structure of this is also given in eq. (141).", "Text",
 CellChangeTimes->{{3.7595551254301147`*^9, 3.75955514103762*^9}, {
   3.7595551740380783`*^9, 3.759555175308483*^9}, 3.759722333086322*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarq", "=", 
    RowBox[{"CF", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", "CF"}]}], ")"}], "R20vqqbarqCFCACF"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R20vqqbarqCFCACF", "=", 
    RowBox[{
     RowBox[{"W20vqqbarqCFCACF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "3", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "x1"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "5", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "6", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "7", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "8", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "9", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "10", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "11", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "12", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", "x2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "13", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "14", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "15", "]"}], "*", 
      RowBox[{"Log", "[", "x1", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "16", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1", "-", "x2"}], "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "17", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "18", "]"}], "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"x1", "+", "x2"}], "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "19", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "20", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x1", "/", "x2"}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "21", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"x2", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x1"}], ")"}]}], ")"}]}]}], "]"}]}], 
     "+", 
     RowBox[{
      RowBox[{"W20vqqbarqCFCACF", "[", "22", "]"}], "*", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"x1", "+", "x2"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"x1", "^", "4"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"Pi", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"x1", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"x2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], "+", 
          RowBox[{"21", "*", "x2"}], "-", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"60", "*", "x2"}], "+", 
          RowBox[{"9", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", "*", "x2"}], "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"11", "*", "x2"}], "+", 
             RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", "*", "x2"}], "+", 
             RowBox[{"3", "*", 
              RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"6", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x1", "^", "3"}], "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"8", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"8", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"8", "*", "x2"}], "+", 
       RowBox[{"5", "*", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
       "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
      "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", "*", "x2"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"x2", "^", "2"}]}], "+", 
         RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "8", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x1", "^", "4"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "3"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", "x2", "*", 
       RowBox[{"(", 
        RowBox[{"3", "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x2", "+", 
         RowBox[{"2", "*", 
          RowBox[{"x2", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "9", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "11", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"x1", "^", "2"}]}], "+", 
        RowBox[{"2", "*", "x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "12", "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "13", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x1", "-", 
      RowBox[{"x1", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"x1", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "*", "x2"}]}], ")"}]}], "+", 
      RowBox[{"8", "*", "x1", "*", "x2"}], "+", 
      RowBox[{"x2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"3", "*", "x2"}], "+", 
         RowBox[{"x2", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x1", "^", "2"}], "+", 
        RowBox[{"x1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2", "+", 
        RowBox[{"x2", "^", "2"}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "15", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "17", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "18", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"2", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"2", "*", "x2"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"4", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"4", "*", "x2"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "20", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"4", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"4", "*", "x2"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", "*", 
        RowBox[{"x1", "^", "2"}]}], "+", 
       RowBox[{"4", "*", "x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
       RowBox[{"4", "*", "x2"}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W20vqqbarqCFCACF", "[", "22", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", "*", 
       RowBox[{"x1", "^", "2"}]}], "+", 
      RowBox[{"4", "*", "x1", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", 
      RowBox[{"4", "*", "x2"}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"x2", "^", "2"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.756448687665168*^9, 3.756448843645426*^9}, {
  3.759549866008761*^9, 3.7595498661291924`*^9}, {3.759552428646421*^9, 
  3.759552469967535*^9}, {3.759643978720643*^9, 3.7596439806909933`*^9}, {
  3.759644029227942*^9, 3.759644139413213*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.75647287641821*^9, 3.75647288158174*^9}, {
  3.756472911993018*^9, 3.756472915611073*^9}, {3.7564729738869343`*^9, 
  3.756472973982561*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqbarq", "=", 
    RowBox[{"CF", 
     RowBox[{"(", 
      RowBox[{"CA", "-", 
       RowBox[{"2", "CF"}]}], ")"}], "R21vqqbarqCFCACF"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R21vqqbarqCFCACF", "=", 
    RowBox[{
     RowBox[{"W21vqqbarqCFCACF", "[", "1", "]"}], "+", 
     RowBox[{
      RowBox[{"W21vqqbarqCFCACF", "[", "2", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21vqqbarqCFCACF", "[", "3", "]"}], "*", 
      RowBox[{"Log", "[", "x2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"W21vqqbarqCFCACF", "[", "4", "]"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"x1", "+", "x2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqbarqCFCACF", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x2"}], ")"}], "^", "2"}], "*", "x2"}], 
       "+", 
       RowBox[{
        RowBox[{"x1", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", "*", "x2"}], "+", 
          RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
       RowBox[{"x1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"5", "*", "x2"}], "+", 
          RowBox[{"5", "*", 
           RowBox[{"x2", "^", "2"}]}], "+", 
          RowBox[{"x2", "^", "3"}]}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqbarqCFCACF", "[", "2", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqbarqCFCACF", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W21vqqbarqCFCACF", "[", "4", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x2", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x1"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}]}], ")"}]}], ")"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.756448687665168*^9, 3.756448843645426*^9}, {
  3.7564729786719522`*^9, 3.756473050091215*^9}, {3.759549866141954*^9, 
  3.759549866153081*^9}, {3.759552438939396*^9, 3.759552440690195*^9}, {
  3.7595524780531073`*^9, 3.759552490180253*^9}, {3.75964417399861*^9, 
  3.759644177836276*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["W", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}]], TraditionalForm]]]], "Chapter",
 CellChangeTimes->{{3.75647287641821*^9, 3.75647288158174*^9}, {
  3.756472911993018*^9, 3.756472915611073*^9}, {3.7564729738869343`*^9, 
  3.756472973982561*^9}, {3.756473058733509*^9, 3.75647305910069*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"W21vqqbarq", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.756448687665168*^9, 3.756448843645426*^9}, {
  3.7564729786719522`*^9, 3.756473063935136*^9}}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1155},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Background->GrayLevel[1],
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Title"], FontFamily -> "Helvetica", FontSize -> 44, FontWeight -> 
    "Plain", FontSlant -> "Plain", FontColor -> RGBColor[1., 0.4, 0.4]], 
   Cell[
    StyleData["Chapter"], FontColor -> RGBColor[1., 0.8, 0.4]], 
   Cell[
    StyleData["Subchapter"], CellDingbat -> None, FontColor -> 
    RGBColor[0.4, 0.4, 0.4]], 
   Cell[
    StyleData["Section"], FontColor -> 
    RGBColor[0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Subsection"], FontColor -> RGBColor[0.8, 0.8, 0.8]], 
   Cell[
    StyleData["Input"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9768520637827115, 0.9768520637827115, 0.9768520637827115]], 
   Cell[
    StyleData["Output"], FontFamily -> "Helvetica Neue", FontSize -> 13, 
    FontWeight -> "Plain", FontSlant -> "Plain", Background -> 
    RGBColor[0.9398031586175326, 0.979995422293431, 0.9387045090409705]], 
   Cell[
    StyleData["Subsubsection"], FontFamily -> "Helvetica Neue", FontSize -> 
    14, FontWeight -> "Plain", FontSlant -> "Plain", FontColor -> 
    RGBColor[0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, 2015)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 261, 4, 166, "Text"],
Cell[CellGroupData[{
Cell[686, 21, 96, 1, 85, "Title"],
Cell[785, 24, 2560, 82, 99, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3382, 111, 290, 6, 84, "Title"],
Cell[CellGroupData[{
Cell[3697, 121, 214, 5, 65, "Chapter"],
Cell[3914, 128, 157, 2, 30, "Text"],
Cell[4074, 132, 205650, 5864, 3003, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[209761, 6001, 263, 6, 54, "Chapter"],
Cell[210027, 6009, 48484, 1376, 929, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[258548, 7390, 312, 7, 54, "Chapter"],
Cell[258863, 7399, 9119, 266, 385, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[268031, 7671, 310, 7, 84, "Title"],
Cell[CellGroupData[{
Cell[268366, 7682, 212, 5, 65, "Chapter"],
Cell[268581, 7689, 158, 2, 30, "Text"],
Cell[268742, 7693, 95900, 3082, 2289, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[364679, 10780, 216, 5, 54, "Chapter"],
Cell[364898, 10787, 19151, 622, 623, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[384086, 11414, 260, 6, 54, "Chapter"],
Cell[384349, 11422, 6478, 191, 368, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[390876, 11619, 294, 6, 84, "Title"],
Cell[CellGroupData[{
Cell[391195, 11629, 214, 5, 65, "Chapter"],
Cell[391412, 11636, 158, 2, 30, "Text"],
Cell[391573, 11640, 103076, 3312, 2255, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[494686, 14957, 263, 6, 54, "Chapter"],
Cell[494952, 14965, 23349, 756, 742, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[518338, 15726, 263, 6, 54, "Chapter"],
Cell[518604, 15734, 5584, 174, 419, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[524237, 15914, 334, 6, 84, "Title"],
Cell[CellGroupData[{
Cell[524596, 15924, 214, 5, 65, "Chapter"],
Cell[524813, 15931, 158, 2, 30, "Text"],
Cell[524974, 15935, 79583, 2551, 1439, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[604594, 18491, 214, 5, 54, "Chapter"],
Cell[604811, 18498, 16075, 512, 419, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[620923, 19015, 263, 6, 54, "Chapter"],
Cell[621189, 19023, 2908, 88, 198, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[624146, 19117, 333, 6, 84, "Title"],
Cell[CellGroupData[{
Cell[624504, 19127, 212, 5, 65, "Chapter"],
Cell[624719, 19134, 160, 2, 30, "Text"],
Cell[624882, 19138, 82721, 2629, 1558, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[707640, 21772, 212, 5, 54, "Chapter"],
Cell[707855, 21779, 17465, 559, 419, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[725357, 22343, 263, 6, 54, "Chapter"],
Cell[725623, 22351, 3867, 116, 232, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[729539, 22473, 382, 8, 84, "Title"],
Cell[CellGroupData[{
Cell[729946, 22485, 212, 5, 65, "Chapter"],
Cell[730161, 22492, 206, 2, 30, "Text"],
Cell[730370, 22496, 22054, 720, 538, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[752461, 23221, 212, 5, 54, "Chapter"],
Cell[752676, 23228, 5132, 163, 198, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[757845, 23396, 261, 6, 54, "Chapter"],
Cell[758109, 23404, 1523, 42, 147, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[759681, 23452, 400, 9, 93, "Title"],
Cell[CellGroupData[{
Cell[760106, 23465, 214, 5, 65, "Chapter"],
Cell[760323, 23472, 206, 2, 30, "Text"],
Cell[760532, 23476, 20022, 630, 453, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[780591, 24111, 212, 5, 54, "Chapter"],
Cell[780806, 24118, 6242, 190, 215, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[787085, 24313, 263, 6, 54, "Chapter"],
Cell[787351, 24321, 1525, 41, 147, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[788925, 24368, 292, 6, 84, "Title"],
Cell[CellGroupData[{
Cell[789242, 24378, 214, 5, 65, "Chapter"],
Cell[789459, 24385, 206, 2, 30, "Text"],
Cell[789668, 24389, 25783, 843, 623, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[815488, 25237, 212, 5, 54, "Chapter"],
Cell[815703, 25244, 4578, 142, 198, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[820318, 25391, 261, 6, 54, "Chapter"],
Cell[820582, 25399, 462, 8, 44, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[821093, 25413, 307, 7, 84, "Title"],
Cell[CellGroupData[{
Cell[821425, 25424, 259, 6, 65, "Chapter"],
Cell[821687, 25432, 206, 2, 30, "Text"],
Cell[821896, 25436, 22369, 722, 589, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[844302, 26163, 310, 7, 54, "Chapter"],
Cell[844615, 26172, 3576, 115, 198, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[848228, 26292, 355, 7, 54, "Chapter"],
Cell[848586, 26301, 193, 4, 44, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/W2.txt <==
Ancillary file for the paper

Two-loop splitting in double parton distributions
by M. Diehl, J. R. Gaunt, P. Plossl and A. Schafer
DESY 19-024, CERN-TH-2019-013


INFORMATION

  This file contains the full expressions of the $W^{[2,k]}$ coefficients
  for all parton channels. For each channel we first repeat the general
  structure presented in eqs. (140) and (141). The singular parts
  $S_{a_1 a_2, a_0}$ are given explicitly, while for the functions
  $R_{a_1 a_2, a_0}$ and $D_{a_1 a_2, a_0}$ we first give their
  structure, followed by a list of coefficients. Distributions are
  written as Deltax3 for $\delta(1-x1-x2)$ and L0x3 for $1/[1-x1-x2]_+$.
  The format used for functions is Mathematica InputForm, easily adapted
  to other formats using

    Log[a] = $\log (a)$
    PolyLog[a,b] = $\text{Li}_a (b)$
    Zeta[a] = $\zeta (a)$

  and the appropriate syntax for integer powers $a^n$ (for n from 2 to 12).
  In the following expressions, the colour factor $T_F$ has been replaced by  its value 1/2.

  The relation between the coefficients $W^{[2,k]}$ and the full kernel $W^{(2)}$ is given in eq. (40).


  
W^{(2))}_{gg,g}


  W^{[2,0]}_{gg,g}

    
    This is also presented in eq. (140).

    W20ggg = CA^2*(Deltax3*D20gggCA2 + R20gggCA2) + CA*beta0*Deltax3*D20gggCAbeta0

    
    D20gggCA2 = W20gggCA2[1]*Log[1 - x1] + W20gggCA2[2]*Log[x1] + W20gggCA2[3]*Log[1 - x1]^2*Log[x1] + W20gggCA2[4]*Log[1 - x1]*Log[x1]^2 + W20gggCA2[5]*PolyLog[3, 1 - x1] + W20gggCA2[6]*PolyLog[3, x1] + W20gggCA2[7]
    
    R20gggCA2 = W20gggCA2[8] + W20gggCA2[9]*Log[1 - x1] + W20gggCA2[10]*Log[1 - x1]^2 + W20gggCA2[11]*Log[x1] + W20gggCA2[12]*Log[1 - x1]*Log[x1] + W20gggCA2[13]*Log[x1]^2 + W20gggCA2[14]*Log[1 - x2] + W20gggCA2[15]*Log[1 - x1]*Log[1 - x2] +W20gggCA2[16]*Log[x1]*Log[1 - x2] + W20gggCA2[17]*Log[1 - x2]^2 + W20gggCA2[18]*Log[1 - x1 - x2] + W20gggCA2[19]*Log[1 - x1]*Log[1 - x1 - x2] + W20gggCA2[20]*Log[x1]*Log[1 - x1 - x2] + W20gggCA2[21]*Log[1 - x2]*Log[1 - x1 - x2] + W20gggCA2[22]*Log[1 - x1 - x2]^2 + W20gggCA2[23]*Log[x2] + W20gggCA2[24]*Log[1 - x1]*Log[x2] + W20gggCA2[25]*Log[x1]*Log[x2] +W20gggCA2[26]*Log[1 - x2]*Log[x2] + W20gggCA2[27]*Log[1 - x1 - x2]*Log[x2] + W20gggCA2[28]*Log[x2]^2 + W20gggCA2[29]*Log[x1 + x2] + W20gggCA2[30]*Log[1 - x1]*Log[x1 + x2] + W20gggCA2[31]*Log[x1]*Log[x1 + x2] + W20gggCA2[32]*Log[1 - x2]*Log[x1 + x2] + W20gggCA2[33]*Log[1 - x1 - x2]*Log[x1 + x2] + W20gggCA2[34]*Log[x2]*Log[x1 + x2] + W20gggCA2[35]*Log[x1 + x2]^2 +W20gggCA2[36]*PolyLog[2, x1] + W20gggCA2[37]*PolyLog[2, -(x1/(-1 + x2))] + W20gggCA2[38]*PolyLog[2, x2] + W20gggCA2[39]*PolyLog[2, -(x2/(-1 + x1))] + W20gggCA2[40]*PolyLog[2, -(x2/x1)] + W20gggCA2[41]*PolyLog[2, x1 + x2]

    
    D20gggCAbeta0 = W20gggCAbeta0[1] + W20gggCAbeta0[2]*Log[1 - x1] + W20gggCAbeta0[3]*Log[x1]

    
    W20gggCA2[1] = (3*x1)/4
    W20gggCA2[2] = (-3*(-1 + x1))/4
    W20gggCA2[3] = (1 - x1 + x1^2)^2/((-1 + x1)*x1)
    W20gggCA2[4] = (1 - x1 + x1^2)^2/((-1 + x1)*x1)
    W20gggCA2[5] = (2*(1 - x1 + x1^2)^2)/((-1 + x1)*x1)
    W20gggCA2[6] = (2*(1 - x1 + x1^2)^2)/((-1 + x1)*x1)
    W20gggCA2[7] = (x1^3*(74 - 288*Zeta[3]) + 16*(-4 + 9*Zeta[3]) - 4*x1*(-35 + 72*Zeta[3]) + 3*x1^2*(-59 + 144*Zeta[3]) + x1^4*(-37 + 144*Zeta[3]))/(18*(-1 + x1)*x1)
    W20gggCA2[8] = -(3*Pi^2*(-1 + x2)^4*x2^3*(1 - x2 + x2^2)^2 + 2*x1^12*(-3*(3 + 10*x2 + 3*x2^2) + Pi^2*(4 - 3*x2 + 2*x2^3)) + 12*x1^11*(-1 + x2)*(-3*(3 + 10*x2 + 3*x2^2) + Pi^2*(4 - 3*x2 + 2*x2^3)) + 5*x1^9*(-1 + x2)*(-6*(21 - 29*x2 - 48*x2^2 - 29*x2^3 + 21*x2^4) + Pi^2*(43 - 152*x2 + 138*x2^2 - 16*x2^3 - 61*x2^4 + 24*x2^5)) + x1^10*(-6*(54 + 15*x2 - 202*x2^2 + 15*x2^3 + 54*x2^4) + Pi^2*(131 - 394*x2 + 358*x2^2 - 38*x2^3 - 149*x2^4 + 68*x2^5)) - x1*(-1 + x2)^3*x2^2*(18*(1 - x2 + x2^2)^3 + Pi^2*(5 - 32*x2 + 69*x2^2 - 100*x2^3 + 85*x2^4 - 48*x2^5 + 9*x2^6)) + 2*x1^7*(-1 + x2)*(-6*(72 - 377*x2 + 560*x2^2 - 326*x2^3 + 576*x2^4 - 385*x2^5 + 72*x2^6) + Pi^2*(87 - 632*x2 + 1473*x2^2 - 1316*x2^3 + 209*x2^4 + 552*x2^5 - 361*x2^6 + 60*x2^7)) + 2*x1^8*(-6*(72 - 345*x2 + 415*x2^2 - 236*x2^3 + 415*x2^4 - 345*x2^5 + 72*x2^6) + Pi^2*(117 - 737*x2 + 1593*x2^2 - 1466*x2^3 + 329*x2^4 + 477*x2^5 - 367*x2^6 + 72*x2^7)) + x1^2*(-1 + x2)^2*x2*(-6*(14 - 38*x2 - 15*x2^2 + 178*x2^3 - 263*x2^4 + 194*x2^5 - 39*x2^6 - 22*x2^7 + 10*x2^8) + Pi^2*(3 - 39*x2 + 141*x2^2 - 299*x2^3 + 470*x2^4 - 491*x2^5 + 341*x2^6 - 123*x2^7 + 15*x2^8)) + x1^5*(-1 + x2)*(-12*(27 - 58*x2 + 165*x2^2 - 401*x2^3 + 510*x2^4 - 585*x2^5 + 317*x2^6 - 98*x2^7 + 27*x2^8) + Pi^2*(30 - 298*x2 + 1301*x2^2 - 2390*x2^3 + 1554*x2^4 + 738*x2^5 - 1975*x2^6 + 1246*x2^7 - 302*x2^8 + 24*x2^9)) + x1^6*(-6*(105 - 634*x2 + 1698*x2^2 - 2240*x2^3 + 2190*x2^4 - 2520*x2^5 + 1922*x2^6 - 690*x2^7 + 105*x2^8) + Pi^2*(88 - 900*x2 + 3427*x2^2 - 6064*x2^3 + 4962*x2^4 - 504*x2^5 - 2561*x2^6 + 2112*x2^7 - 652*x2^8 + 68*x2^9)) - x1^3*(-1 + x2)*(6*(3 + 69*x2 - 269*x2^2 + 146*x2^3 + 592*x2^4 - 1106*x2^5 + 768*x2^6 - 62*x2^7 - 157*x2^8 + 45*x2^9 + 3*x2^10) + Pi^2*(-1 - 10*x2 + 76*x2^2 - 188*x2^3 + 469*x2^4 - 1072*x2^5 + 1561*x2^6 - 1388*x2^7 + 684*x2^8 - 154*x2^9 + 11*x2^10)) + x1^4*(-6*(18 + 75*x2 - 415*x2^2 + 208*x2^3 + 1132*x2^4 - 2240*x2^5 + 1772*x2^6 - 472*x2^7 - 95*x2^8 + 15*x2^9 + 18*x2^10) + Pi^2*(7 - 45*x2 + 278*x2^2 - 897*x2^3 + 1075*x2^4 + 458*x2^5 - 2801*x2^6 + 3539*x2^7 - 2210*x2^8 + 691*x2^9 - 93*x2^10 + 4*x2^11)))/(6*(-1 + x1)^4*x1*(-1 + x2)^4*(-1 + x1 + x2)*(x1 + x2)^4)
    W20gggCA2[9] = (4*x2*(-1 + x1^2 + x2 + 2*x1*x2))/(-1 + x1)^4
    W20gggCA2[10] = -(x1^9*(-7 + 4*x2) + 2*(-1 + x2)*x2*(1 - x2 + x2^2)^2 + 6*x1^8*(7 - 7*x2 + 2*x2^2) + x1^7*(-119 + 133*x2 - 55*x2^2 + 20*x2^3) + x1^6*(210 - 227*x2 + 43*x2^2 - 28*x2^3 + 20*x2^4) + x1^5*(-252 + 266*x2 + 103*x2^2 - 142*x2^3 + 13*x2^4 + 12*x2^5) + x1^2*(42 - 95*x2 - 31*x2^2 + 220*x2^3 - 250*x2^4 + 120*x2^5 - 18*x2^6) + x1^4*(210 - 242*x2 - 230*x2^2 + 418*x2^3 - 204*x2^4 + 26*x2^5 + 4*x2^6) + x1^3*(-119 + 177*x2 + 173*x2^2 - 460*x2^3 + 348*x2^4 - 108*x2^5 + 10*x2^6) + x1*(-7 + 28*x2 - 21*x2^2 - 18*x2^3 + 51*x2^4 - 44*x2^5 + 14*x2^6))/(2*(-1 + x1)^4*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[11] = (x1^10*(-3 - 4*x2 + x2^2) + (-1 + x2)^2*x2^2*(1 - x2 + x2^2)^3 + x1^9*(15 + x2 - 21*x2^2 + 5*x2^3) + x1^8*(-27 + 37*x2 + 60*x2^2 - 59*x2^3 + 13*x2^4) + 2*x1^7*(9 - 33*x2 - 38*x2^2 + 110*x2^3 - 59*x2^4 + 11*x2^5) + 2*x1^6*(3 + 8*x2 + 36*x2^2 - 192*x2^3 + 194*x2^4 - 80*x2^5 + 13*x2^6) + 2*x1^5*(-9 + 28*x2 - 39*x2^2 + 154*x2^3 - 264*x2^4 + 189*x2^5 - 70*x2^6 + 11*x2^7) + x1^4*(13 - 46*x2 + 48*x2^2 - 116*x2^3 + 346*x2^4 - 356*x2^5 + 184*x2^6 - 62*x2^7 + 13*x2^8) + x1*x2*(-4 + 15*x2 - 5*x2^2 - 58*x2^3 + 136*x2^4 - 140*x2^5 + 62*x2^6 + 5*x2^7 - 15*x2^8 + 4*x2^9) + x1^3*(-5 - 5*x2 + 44*x2^2 - 228*x2^4 + 308*x2^5 - 104*x2^6 - 20*x2^7 + 5*x2^8 + 5*x2^9) + x1^2*(1 + 15*x2 - 60*x2^2 + 36*x2^3 + 148*x2^4 - 306*x2^5 + 184*x2^6 + 20*x2^7 - 60*x2^8 + 15*x2^9 + x2^10))/((-1 + x1)^4*(-1 + x2)^4*(x1 + x2)^4)
    W20gggCA2[12] = (x1^9 + 2*x1^8*(-3 + x2) + x1^7*(17 - 7*x2 - 3*x2^2) - 2*(-1 + x2)*x2*(1 - x2 + x2^2)^2 + x1^6*(-30 + 17*x2 + 23*x2^2 - 16*x2^3) + x1^5*(36 - 38*x2 - 45*x2^2 + 70*x2^3 - 23*x2^4) - 2*x1^4*(15 - 31*x2 - 13*x2^2 + 53*x2^3 - 36*x2^4 + 9*x2^5) + x1^3*(17 - 67*x2 + 25*x2^2 + 64*x2^3 - 76*x2^4 + 36*x2^5 - 6*x2^6) + x1*(1 - 16*x2 + 31*x2^2 - 30*x2^3 + 15*x2^4 - 2*x2^6) + x1^2*(-6 + 45*x2 - 51*x2^2 + 8*x2^3 + 26*x2^4 - 24*x2^5 + 6*x2^6))/((-1 + x1)^4*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[13] = -(3*(-1 + x2)^4*x2^4*(1 - x2 + x2^2)^2 + 2*x1^12*(-2 + 8*x2 - 9*x2^2 + 4*x2^3) + 4*x1^11*(6 - 31*x2 + 54*x2^2 - 42*x2^3 + 13*x2^4) + x1^10*(-68 + 415*x2 - 954*x2^2 + 1062*x2^3 - 598*x2^4 + 135*x2^5) - x1*(-1 + x2)^3*x2^3*(9 - 44*x2 + 93*x2^2 - 128*x2^3 + 109*x2^4 - 60*x2^5 + 13*x2^6) + x1^9*(120 - 815*x2 + 2271*x2^2 - 3258*x2^3 + 2578*x2^4 - 1071*x2^5 + 175*x2^6) + 2*x1^8*(-72 + 529*x2 - 1689*x2^2 + 2917*x2^3 - 2902*x2^4 + 1653*x2^5 - 475*x2^6 + 45*x2^7) + x1^2*(-1 + x2)^2*x2^2*(3 - 63*x2 + 269*x2^2 - 599*x2^3 + 850*x2^4 - 791*x2^5 + 469*x2^6 - 147*x2^7 + 15*x2^8) - 2*x1^7*(-60 + 475*x2 - 1671*x2^2 + 3291*x2^3 - 3811*x2^4 + 2547*x2^5 - 843*x2^6 + 39*x2^7 + 33*x2^8) - x1^6*(68 - 588*x2 + 2220*x2^2 - 4707*x2^3 + 5764*x2^4 - 3594*x2^5 + 204*x2^6 + 1281*x2^7 - 792*x2^8 + 152*x2^9) + x1^5*(24 - 238*x2 + 948*x2^2 - 1955*x2^3 + 1859*x2^4 + 552*x2^5 - 3680*x2^6 + 4545*x2^7 - 2865*x2^8 + 928*x2^9 - 118*x2^10) + x1^4*(-4 + 55*x2 - 225*x2^2 + 278*x2^3 + 667*x2^4 - 3285*x2^5 + 6318*x2^6 - 7161*x2^7 + 5103*x2^8 - 2210*x2^9 + 511*x2^10 - 45*x2^11) + x1^3*x2*(-5 + 15*x2 + 134*x2^2 - 944*x2^3 + 2829*x2^4 - 5157*x2^5 + 6249*x2^6 - 5121*x2^7 + 2752*x2^8 - 886*x2^9 + 141*x2^10 - 7*x2^11))/(2*(-1 + x1)^4*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2)^4)
    W20gggCA2[14] = (4*x1*(-1 + x1 + 2*x1*x2 + x2^2))/(-1 + x2)^4
    W20gggCA2[15] = (-2*(x1^5*(1 + x2) + (-1 + x2)*(1 - x2 + x2^2)^2 + x1^4*(-3 - 3*x2 + 2*x2^2) + x1^3*(5 + 4*x2 - 6*x2^2 + 3*x2^3) + x1^2*(-5 - x2 + 6*x2^2 - 6*x2^3 + 2*x2^4) + x1*(3 - 2*x2 - x2^2 + 4*x2^3 - 3*x2^4 + x2^5)))/((-1 + x1)*x1*(-1 + x2)*x2*(-1 + x1 + x2))
    W20gggCA2[16] = (-3*(-1 + x2)^4*(1 - x2 + x2^2)^2 + 2*x1^6*(3 - 3*x2 + x2^2 + x2^3) + x1^5*(-22 + 48*x2 - 36*x2^2 + 4*x2^3 + 6*x2^4) + x1*(-1 + x2)^3*(-6 + 7*x2 - 16*x2^2 + 15*x2^3 - 14*x2^4 + 2*x2^5) + x1^2*(-1 + x2)^2*(5 - 31*x2 + 32*x2^2 - 7*x2^3 - 17*x2^4 + 6*x2^5) + x1^4*(33 - 112*x2 + 136*x2^2 - 66*x2^3 - 5*x2^4 + 10*x2^5) + 2*x1^3*(-12 + 57*x2 - 99*x2^2 + 78*x2^3 - 18*x2^4 - 11*x2^5 + 5*x2^6))/((-1 + x1)*x1*(-1 + x2)^4*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[17] = -(-7*(-1 + x2)^4*x2*(1 - x2 + x2^2)^2 + 2*x1^6*(1 + 7*x2 - 9*x2^2 + 5*x2^3 + 2*x2^4) + 2*x1^5*(-3 - 22*x2 + 60*x2^2 - 54*x2^3 + 13*x2^4 + 6*x2^5) + x1*(-1 + x2)^3*(2 - 22*x2 + 23*x2^2 - 40*x2^3 + 31*x2^4 - 30*x2^5 + 4*x2^6) + x1^2*(-1 + x2)^2*(6 - 9*x2 - 55*x2^2 + 72*x2^3 - 31*x2^4 - 31*x2^5 + 12*x2^6) + x1^4*(10 + 51*x2 - 250*x2^2 + 348*x2^3 - 204*x2^4 + 13*x2^5 + 20*x2^6) + 2*x1^3*(-5 - 9*x2 + 110*x2^2 - 230*x2^3 + 209*x2^4 - 71*x2^5 - 14*x2^6 + 10*x2^7))/(2*(-1 + x1)*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[18] = -(((-1 + x2)^2*x2^2*(1 - x2 + x2^2)^3 + x1^10*(1 + 4*x2 + x2^2) + 5*x1^9*(-1 - 3*x2 + 3*x2^2 + x2^3) + x1^8*(13 + 5*x2 - 60*x2^2 + 5*x2^3 + 13*x2^4) + x1^7*(-22 + 62*x2 + 20*x2^2 - 20*x2^3 - 62*x2^4 + 22*x2^5) + 2*x1^6*(13 - 68*x2 + 84*x2^2 - 40*x2^3 + 84*x2^4 - 68*x2^5 + 13*x2^6) + 2*x1^5*(-11 + 68*x2 - 141*x2^2 + 106*x2^3 - 106*x2^4 + 141*x2^5 - 68*x2^6 + 11*x2^7) + x1^4*(13 - 62*x2 + 168*x2^2 - 212*x2^3 + 162*x2^4 - 212*x2^5 + 168*x2^6 - 62*x2^7 + 13*x2^8) + x1*x2*(-4 + 15*x2 - 5*x2^2 - 62*x2^3 + 136*x2^4 - 136*x2^5 + 62*x2^6 + 5*x2^7 - 15*x2^8 + 4*x2^9) + x1^3*(-5 - 5*x2 + 20*x2^2 + 80*x2^3 - 212*x2^4 + 212*x2^5 - 80*x2^6 - 20*x2^7 + 5*x2^8 + 5*x2^9) + x1^2*(1 + 15*x2 - 60*x2^2 + 20*x2^3 + 168*x2^4 - 282*x2^5 + 168*x2^6 + 20*x2^7 - 60*x2^8 + 15*x2^9 + x2^10))/((-1 + x1)^4*(-1 + x2)^4*(x1 + x2)^4))
    W20gggCA2[19] = (2*(x1^8*(-2 + x2) + 2*x1^7*(5 - 4*x2 + x2^2) + x2*(1 - x2 + x2^2)^2 + x1^6*(-24 + 17*x2 - 3*x2^2 + 3*x2^3) +x1^5*(36 - 20*x2 - 15*x2^2 + 3*x2^3 + 2*x2^4) + x1^2*(-10 + 17*x2 + 15*x2^2 - 35*x2^3 + 26*x2^4 - 6*x2^5) + x1^4*(-36 + 20*x2 + 42*x2^2 - 35*x2^3 + 8*x2^4 + x2^5) + x1^3*(24 - 20*x2 - 42*x2^2 + 54*x2^3 - 26*x2^4 + 4*x2^5) + x1*(2 - 8*x2 + 3*x2^2 + 3*x2^3 - 8*x2^4 + 4*x2^5)))/((-1 + x1)^4*x1*(-1 + x2)*x2*(x1 + x2))
    W20gggCA2[20] = -((3*(-1 + x2)^3*x2^4*(1 - x2 + x2^2)^2 + x1^11*(1 + 7*x2 - 9*x2^2 + 5*x2^3 + 2*x2^4) + x1^10*(-5 - 33*x2 + 89*x2^2 - 79*x2^3 + 18*x2^4 + 10*x2^5) - x1*(-1 + x2)^2*x2^3*(6 - 31*x2 + 64*x2^2 - 99*x2^3 + 92*x2^4 - 59*x2^5 + 15*x2^6) + x1^9*(12 + 61*x2 - 314*x2^2 + 432*x2^3 - 250*x2^4 + 11*x2^5 + 24*x2^6) + 6*x1^8*(-3 - 9*x2 + 96*x2^2 - 196*x2^3 + 173*x2^4 - 57*x2^5 - 10*x2^6 + 6*x2^7) + x1^7*(18 + 10*x2 - 611*x2^2 + 1837*x2^3 - 2235*x2^4 + 1217*x2^5 - 64*x2^6 - 172*x2^7 + 36*x2^8) + 3*x1^6*(-4 + 10*x2 + 117*x2^2 - 557*x2^3 + 921*x2^4 - 677*x2^5 + 106*x2^6 + 152*x2^7 - 76*x2^8 + 8*x2^9) + x1^2*x2^2*(-6 + 54*x2 - 184*x2^2 + 414*x2^3 - 743*x2^4 + 1003*x2^5 - 936*x2^6 + 554*x2^7 - 177*x2^8 + 21*x2^9) + x1^3*x2*(-2 + 34*x2 - 132*x2^2 + 242*x2^3 - 472*x2^4 + 1035*x2^5 - 1541*x2^6 + 1384*x2^7 - 696*x2^8 + 167*x2^9 - 13*x2^10) + x1^5*(5 - 32*x2 - 54*x2^2 + 768*x2^3 - 1838*x2^4 + 1692*x2^5 - 181*x2^6 - 921*x2^7 + 702*x2^8 - 175*x2^9 + 10*x2^10) + x1^4*(-1 + 13*x2 - 56*x2^2 - 34*x2^3 + 404*x2^4 - 374*x2^5 - 551*x2^6 + 1427*x2^7 - 1246*x2^8 + 490*x2^9 - 74*x2^10 + 2*x2^11))/((-1 + x1)^4*x1*(-1 + x2)^4*x2*(x1 + x2)^4))
    W20gggCA2[21] = (2*(-2*(-1 + x2)^3*x2*(1 - x2 + x2^2)^2 + x1^5*(1 + 4*x2 - 6*x2^2 + 4*x2^3 + x2^4) + 2*x1^4*(-1 - 4*x2 + 13*x2^2 - 13*x2^3 + 4*x2^4 + x2^5) + x1*(-1 + x2)^2*(1 - 6*x2 + 4*x2^2 - 6*x2^3 + 4*x2^4 - 6*x2^5 + x2^6) + x1^3*(3 + 3*x2 - 35*x2^2 + 54*x2^3 - 35*x2^4 + 3*x2^5 + 3*x2^6) + x1^2*(-2 + 3*x2 + 15*x2^2 - 42*x2^3 + 42*x2^4 - 15*x2^5 - 3*x2^6 + 2*x2^7)))/((-1 + x1)*x1*(-1 + x2)^4*x2*(x1 + x2))
    W20gggCA2[22] = -((-1 + x2)^3*x2^4*(1 - x2 + x2^2)^2 + x1^11*(1 + x2 - 3*x2^2 + 3*x2^3) + x1^10*(-5 - x2 + 23*x2^2 - 33*x2^3 + 16*x2^4) + x1^9*(12 - 13*x2 - 62*x2^2 + 144*x2^3 - 126*x2^4 + 37*x2^5) + x1*(-1 + x2)^2*x2^3*(-8 + 29*x2 - 40*x2^2 + 33*x2^3 - 12*x2^4 + x2^5 + x2^6) + 2*x1^8*(-9 + 29*x2 + 18*x2^2 - 150*x2^3 + 219*x2^4 - 135*x2^5 + 28*x2^6) + x1^7*(18 - 118*x2 + 161*x2^2 + 199*x2^3 - 745*x2^4 + 819*x2^5 - 386*x2^6 + 64*x2^7) + x1^6*(-12 + 142*x2 - 421*x2^2 + 345*x2^3 + 433*x2^4 - 1165*x2^5 + 1008*x2^6 - 386*x2^7 + 56*x2^8) + x1^2*x2^2*(-12 + 100*x2 - 308*x2^2 + 486*x2^3 - 421*x2^4 + 161*x2^5 + 36*x2^6 - 62*x2^7 + 23*x2^8 - 3*x2^9) + x1^5*(5 - 106*x2 + 486*x2^2 - 870*x2^3 + 492*x2^4 + 564*x2^5 - 1165*x2^6 + 819*x2^7 - 270*x2^8 + 37*x2^9) + x1^3*x2*(-8 + 100*x2 - 420*x2^2 + 842*x2^3 - 870*x2^4 + 345*x2^5 + 199*x2^6 - 300*x2^7 + 144*x2^8 - 33*x2^9 + 3*x2^10) + x1^4*(-1 + 45*x2 - 308*x2^2 + 842*x2^3 - 1086*x2^4 + 492*x2^5 + 433*x2^6 - 745*x2^7 + 438*x2^8 - 126*x2^9 + 16*x2^10))/(2*(-1 + x1)^4*x1*(-1 + x2)^4*x2*(x1 + x2)^4)
    W20gggCA2[23] = (x1^10*(1 + 4*x2 + x2^2) + 5*x1^9*(-1 - 3*x2 + 3*x2^2 + x2^3) + x1^8*(13 + 5*x2 - 60*x2^2 + 5*x2^3 + 13*x2^4) + x1^7*(-22 + 62*x2 + 20*x2^2 - 20*x2^3 - 62*x2^4 + 22*x2^5) - (-1 + x2)^2*x2^2*(-1 + 3*x2 - 6*x2^2 + 3*x2^3 + 6*x2^4 - 9*x2^5 + 3*x2^6) + 2*x1^6*(13 - 70*x2 + 92*x2^2 - 52*x2^3 + 92*x2^4 - 70*x2^5 + 13*x2^6) + 2*x1^5*(-11 + 68*x2 - 153*x2^2 + 154*x2^3 - 178*x2^4 + 189*x2^5 - 80*x2^6 + 11*x2^7) + x1^4*(13 - 58*x2 + 148*x2^2 - 228*x2^3 + 346*x2^4 - 528*x2^5 + 388*x2^6 - 118*x2^7 + 13*x2^8) + x1*x2*(-4 + 15*x2 - 5*x2^2 - 46*x2^3 + 56*x2^4 + 16*x2^5 - 66*x2^6 + 37*x2^7 + x2^8 - 4*x2^9) + x1^3*(-5 - 5*x2 + 36*x2^2 - 116*x2^4 + 308*x2^5 - 384*x2^6 + 220*x2^7 - 59*x2^8 + 5*x2^9) + x1^2*(1 + 15*x2 - 60*x2^2 + 44*x2^3 + 48*x2^4 - 78*x2^5 + 72*x2^6 - 76*x2^7 + 60*x2^8 - 21*x2^9 + x2^10))/((-1 + x1)^4*(-1 + x2)^4*(x1 + x2)^4)
    W20gggCA2[24] = (-3 + 6*x2 + 5*x2^2 - 24*x2^3 + 33*x2^4 - 22*x2^5 + 6*x2^6 + x1^8*(-3 + 2*x2) + 2*x1^7*(9 - 10*x2 + 3*x2^2) + x1^6*(-51 + 63*x2 - 29*x2^2 + 10*x2^3) + x1^5*(90 - 105*x2 + 33*x2^2 - 22*x2^3 + 10*x2^4) + x1^4*(-108 + 114*x2 + 29*x2^2 - 36*x2^3 - 5*x2^4 + 6*x2^5) + x1*(18 - 25*x2 - 41*x2^2 + 114*x2^3 - 112*x2^4 + 48*x2^5 - 6*x2^6) + 2*x1^3*(45 - 45*x2 - 51*x2^2 + 78*x2^3 - 33*x2^4 + 2*x2^5 + x2^6) + x1^2*(-51 + 55*x2 + 99*x2^2 - 198*x2^3 + 136*x2^4 - 36*x2^5 + 2*x2^6))/((-1 + x1)^4*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[25] = -((-2*(-1 + x2)^4*x2^4*(1 - x2 + x2^2)^2 + x1^12*(1 - 9*x2 + 15*x2^2 - 11*x2^3 + 2*x2^4) + x1^11*(-6 + 59*x2 - 141*x2^2 + 153*x2^3 - 77*x2^4 + 12*x2^5) + x1*(-1 + x2)^3*x2^3*(1 - 20*x2 + 57*x2^2 - 86*x2^3 + 77*x2^4 - 40*x2^5 + 8*x2^6) + x1^10*(17 - 166*x2 + 512*x2^2 - 754*x2^3 + 601*x2^4 - 236*x2^5 + 34*x2^6) + 2*x1^9*(-15 + 139*x2 - 505*x2^2 + 932*x2^3 - 1001*x2^4 + 631*x2^5 - 211*x2^6 + 30*x2^7) - x1^2*(-1 + x2)^2*x2^2*(-3 - 9*x2 + 120*x2^2 - 365*x2^3 + 588*x2^4 - 557*x2^5 + 310*x2^6 - 84*x2^7 + 6*x2^8) + x1^8*(36 - 320*x2 + 1255*x2^2 - 2669*x2^3 + 3471*x2^4 - 2941*x2^5 + 1574*x2^6 - 490*x2^7 + 72*x2^8) + x1^7*(-30 + 272*x2 - 1070*x2^2 + 2345*x2^3 - 3217*x2^4 + 3129*x2^5 - 2273*x2^6 + 1166*x2^7 - 382*x2^8 + 60*x2^9) + x1^3*x2*(5 - 33*x2 + 2*x2^2 + 486*x2^3 - 1879*x2^4 + 3715*x2^5 - 4498*x2^6 + 3466*x2^7 - 1658*x2^8 + 442*x2^9 - 48*x2^10) + x1^6*(17 - 178*x2 + 671*x2^2 - 1253*x2^3 + 1158*x2^4 - 460*x2^5 + 196*x2^6 - 398*x2^7 + 416*x2^8 - 195*x2^9 + 34*x2^10) + x1^5*(-6 + 90*x2 - 334*x2^2 + 377*x2^3 + 659*x2^4 - 2668*x2^5 + 3686*x2^6 - 2634*x2^7 + 938*x2^8 - 61*x2^9 - 59*x2^10 + 12*x2^11) + x1^4*(1 - 31*x2 + 132*x2^2 - 56*x2^3 - 965*x2^4 + 3275*x2^5 - 5364*x2^6 + 5162*x2^7 - 3000*x2^8 + 978*x2^9 - 128*x2^10 - 8*x2^11 + 2*x2^12))/((-1 + x1)^4*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2)^4))
    W20gggCA2[26] = ((-1 + x2)^4*x2*(1 - x2 + x2^2)^2 - 2*x1^6*(1 + x2 - 3*x2^2 + 3*x2^3) - 6*x1^5*(-1 + 4*x2^2 - 6*x2^3 + 3*x2^4) + x1^4*(-10 + 15*x2 + 26*x2^2 - 76*x2^3 + 72*x2^4 - 23*x2^5) + x1*(-1 + x2)^3*(-2 + 10*x2 - 9*x2^2 + 8*x2^3 - x2^4 + 2*x2^5) -x1^2*(-1 + x2)^2*(6 - 19*x2 + 7*x2^2 + 8*x2^3 - 17*x2^4 + 3*x2^5) - 2*x1^3*(-5 + 15*x2 - 4*x2^2 - 32*x2^3 + 53*x2^4 - 35*x2^5 + 8*x2^6))/((-1 + x1)*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[27] = -(((-1 + x2)^3*x2^4*(1 - x2 + x2^2)^2 + x1^11*(3 - 15*x2 + 21*x2^2 - 13*x2^3 + 2*x2^4) + x1^10*(-15 + 89*x2 - 177*x2^2 + 167*x2^3 - 74*x2^4 + 10*x2^5) + x1*(-1 + x2)^2*x2^3*(-2 + 9*x2 - 12*x2^2 - 3*x2^3 + 16*x2^4 - 19*x2^5 + 7*x2^6) + x1^9*(36 - 225*x2 + 554*x2^2 - 696*x2^3 + 490*x2^4 - 175*x2^5 + 24*x2^6) + 2*x1^8*(-27 + 171*x2 - 468*x2^2 + 692*x2^3 - 623*x2^4 + 351*x2^5 - 114*x2^6 + 18*x2^7) + x1^7*(54 - 354*x2 + 1003*x2^2 - 1541*x2^3 + 1427*x2^4 - 921*x2^5 + 456*x2^6 - 172*x2^7 + 36*x2^8) - x1^2*x2^2*(6 - 34*x2 + 56*x2^2 + 54*x2^3 - 351*x2^4 + 611*x2^5 - 576*x2^6 + 314*x2^7 - 89*x2^8 + 9*x2^9) + x1^6*(-36 + 258*x2 - 743*x2^2 + 1035*x2^3 - 551*x2^4 - 181*x2^5 + 318*x2^6 - 64*x2^7 - 60*x2^8 + 24*x2^9) + x1^3*x2*(-6 + 54*x2 - 132*x2^2 - 34*x2^3 + 768*x2^4 - 1671*x2^5 + 1837*x2^6 - 1176*x2^7 + 432*x2^8 - 79*x2^9 + 5*x2^10) + x1^5*(15 - 132*x2 + 414*x2^2 - 472*x2^3 - 374*x2^4 + 1692*x2^5 - 2031*x2^6 + 1217*x2^7 - 342*x2^8 + 11*x2^9 + 10*x2^10) + x1^4*(-3 + 43*x2 - 184*x2^2 + 242*x2^3 + 404*x2^4 - 1838*x2^5 + 2763*x2^6 - 2235*x2^7 + 1038*x2^8 - 250*x2^9 + 18*x2^10 + 2*x2^11))/((-1 + x1)^4*x1*(-1 + x2)^4*x2*(x1 + x2)^4))
    W20gggCA2[28] = (x1^12*(-4 + 6*x2 - 4*x2^2) + (-1 + x2)^4*x2^3*(1 - x2 + x2^2)^2 - 12*x1^11*(-2 + 5*x2 - 5*x2^2 + 2*x2^3) + x1^10*(-59 + 218*x2 - 310*x2^2 + 218*x2^3 - 59*x2^4) - 5*x1^9*(-15 + 79*x2 - 154*x2^2 + 154*x2^3 - 79*x2^4 + 15*x2^5) + x1*(-1 + x2)^3*x2^2*(1 + 4*x2 - 19*x2^2 + 24*x2^3 - 19*x2^4 + 4*x2^5 + x2^6) - 6*x1^8*(7 - 61*x2 + 169*x2^2 - 228*x2^3 + 169*x2^4 - 61*x2^5 + 7*x2^6) + 6*x1^7*(-3 - 13*x2 + 99*x2^2 - 203*x2^3 + 203*x2^4 - 99*x2^5 + 13*x2^6 + 3*x2^7) + x1^6*(52 - 208*x2 + 189*x2^2 + 204*x2^3 - 466*x2^4 + 204*x2^5 + 189*x2^6 - 208*x2^7 + 52*x2^8) + 3*x1^5*(-14 + 84*x2 - 191*x2^2 + 223*x2^3 - 184*x2^4 + 184*x2^5 - 223*x2^6 + 191*x2^7 - 84*x2^8 + 14*x2^9) - 3*x1^2*x2*(1 - 7*x2 + 14*x2^2 - 37*x2^4 + 58*x2^5 - 37*x2^6 + 14*x2^8 - 7*x2^9 + x2^10) + x1^4*(17 - 131*x2 + 402*x2^2 - 667*x2^3 + 757*x2^4 - 758*x2^5 + 757*x2^6 - 667*x2^7 + 402*x2^8 - 131*x2^9 + 17*x2^10) + x1^3*(-3 + 33*x2 - 134*x2^2 + 264*x2^3 - 301*x2^4 + 261*x2^5 - 261*x2^6 + 301*x2^7 - 264*x2^8 + 134*x2^9 - 33*x2^10 + 3*x2^11))/(2*(-1 + x1)^4*x1*(-1 + x2)^4*(-1 + x1 + x2)*(x1 + x2)^4)
    W20gggCA2[29] = (-2*(x1^9*(1 + x2) + x1^8*(-4 + 3*x2 + 5*x2^2) + x1^7*(3 - 11*x2 - 9*x2^2 + 13*x2^3) + x1^6*(5 - 7*x2 + 23*x2^2 - 55*x2^3 + 22*x2^4) + x1^5*(-11 + 39*x2 - 59*x2^2 + 107*x2^3 - 102*x2^4 + 26*x2^5) + x1^4*(9 - 37*x2 + 57*x2^2 - 85*x2^3 + 148*x2^4 - 102*x2^5 + 22*x2^6) + x2^2*(1 - 4*x2 + 9*x2^2 - 11*x2^3 + 5*x2^4 + 3*x2^5 - 4*x2^6 + x2^7) + x1^3*(-4 + 2*x2 - 2*x2^2 + 28*x2^3 - 85*x2^4 + 107*x2^5 - 55*x2^6 + 13*x2^7) + x1*x2*(-4 + 12*x2 + 2*x2^2 - 37*x2^3 + 39*x2^4 - 7*x2^5 - 11*x2^6 + 3*x2^7 + x2^8) + x1^2*(1 + 12*x2 - 32*x2^2 - 2*x2^3 + 57*x2^4 - 59*x2^5 + 23*x2^6 - 9*x2^7 + 5*x2^8)))/((-1 + x1)^3*(-1 + x2)^3*(x1 + x2)^4)
    W20gggCA2[30] = (-2*(x1^6 + 3*x1^5*(-1 + x2) + x2*(1 - x2 + x2^2)^2 + x1^4*(5 - 2*x2 + 5*x2^2) + x1^3*(-5 - x2 + x2^2 + 5*x2^3) + x1^2*(3 + 4*x2 - 6*x2^2 + 4*x2^3 + 3*x2^4) + x1*(-1 - 3*x2 + 6*x2^2 - 6*x2^3 + 3*x2^4 + x2^5)))/((-1 + x1)*x1*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[31] = (x1^9*(3 + 2*x2) - (-1 + x2)*x2^4*(1 - x2 + x2^2)^2 + x1^8*(-9 + 17*x2 + 12*x2^2) + x1^7*(15 - 51*x2 + 37*x2^2 + 34*x2^3) + 5*x1^6*(-3 + 13*x2 - 23*x2^2 + 7*x2^3 + 12*x2^4) + x1^3*x2^3*(-14 + 11*x2 - x2^2 - 65*x2^3 + 34*x2^4) + x1^5*(9 - 49*x2 + 113*x2^2 - 141*x2^3 - 4*x2^4 + 72*x2^5) + x1*x2^3*(8 - 21*x2 + 27*x2^2 - 27*x2^3 + 17*x2^4 - 11*x2^5 + 2*x2^6) + x1^2*x2^2*(6 - 24*x2 + 35*x2^2 - 43*x2^3 + 33*x2^4 - 39*x2^5 + 12*x2^6) + x1^4*(-3 + 15*x2 - 57*x2^2 + 95*x2^3 - 88*x2^4 - 52*x2^5 + 60*x2^6))/((-1 + x1)*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2)^4)
    W20gggCA2[32] = (-2*(x1^5*(1 + x2) + (-1 + x2)*x2*(1 - x2 + x2^2)^2 + x1^4*(-2 + 3*x2 + 3*x2^2) + x1^3*(3 - 6*x2 + 4*x2^2 + 5*x2^3) + x1^2*(-2 + 6*x2 - 6*x2^2 + x2^3 + 5*x2^4) + x1*(1 - 3*x2 + 4*x2^2 - x2^3 - 2*x2^4 + 3*x2^5)))/(x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[33] = (4*(x1^11*(1 - x2 + x2^2)^2 + (-1 + x2)^3*x2^4*(1 - x2 + x2^2)^2 + x1^10*(-5 + 14*x2 - 22*x2^2 + 22*x2^3 - 14*x2^4 + 5*x2^5) - x1*(-1 + x2)^2*x2^3*(2 - 10*x2 + 19*x2^2 - 24*x2^3 + 19*x2^4 - 10*x2^5 + 2*x2^6) + x1^9*(12 - 41*x2 + 60*x2^2 - 66*x2^3 + 60*x2^4 - 41*x2^5 + 12*x2^6) + 2*x1^8*(-9 + 36*x2 - 45*x2^2 + 26*x2^3 - 26*x2^4 + 45*x2^5 - 36*x2^6 + 9*x2^7) + 2*x1^7*(9 - 43*x2 + 49*x2^2 + 37*x2^3 - 101*x2^4 + 37*x2^5 + 49*x2^6 - 43*x2^7 + 9*x2^8) + x1^2*x2^2*(-3 + 22*x2 - 60*x2^2 + 90*x2^3 - 98*x2^4 + 98*x2^5 - 90*x2^6 + 60*x2^7 - 22*x2^8 + 3*x2^9) + x1^6*(-12 + 72*x2 - 98*x2^2 - 159*x2^3 + 553*x2^4 - 553*x2^5 + 159*x2^6 + 98*x2^7 - 72*x2^8 + 12*x2^9) + x1^3*x2*(-2 + 22*x2 - 66*x2^2 + 52*x2^3 + 74*x2^4 - 159*x2^5 + 74*x2^6 + 52*x2^7 - 66*x2^8 + 22*x2^9 - 2*x2^10) + x1^5*(5 - 41*x2 + 90*x2^2 + 74*x2^3 - 553*x2^4 + 846*x2^5 - 553*x2^6 + 74*x2^7 + 90*x2^8 - 41*x2^9 + 5*x2^10) + x1^4*(-1 + 14*x2 - 60*x2^2 + 52*x2^3 + 202*x2^4 - 553*x2^5 + 553*x2^6 - 202*x2^7 - 52*x2^8 + 60*x2^9 - 14*x2^10 + x2^11)))/((-1 + x1)^4*x1*(-1 + x2)^4*x2*(x1 + x2)^4)
    W20gggCA2[34] = (x1^9*(-1 + 2*x2) + 3*(-1 + x2)*x2^4*(1 - x2 + x2^2)^2 + x1^8*(3 - 11*x2 + 12*x2^2) + x1^7*(-5 + 17*x2 - 39*x2^2 + 34*x2^3) + x1^6*(5 - 27*x2 + 33*x2^2 - 65*x2^3 + 60*x2^4) + x1*x2^4*(15 - 49*x2 + 65*x2^2 - 51*x2^3 + 17*x2^4 + 2*x2^5) + x1^5*(-3 + 27*x2 - 43*x2^2 - x2^3 - 52*x2^4 + 72*x2^5) + x1^2*x2^2*(6 - 57*x2^2 + 113*x2^3 - 115*x2^4 + 37*x2^5 + 12*x2^6) + x1^3*x2*(8 - 24*x2 - 14*x2^2 + 95*x2^3 - 141*x2^4 + 35*x2^5 + 34*x2^6) + x1^4*(1 - 21*x2 + 35*x2^2 + 11*x2^3 - 88*x2^4 - 4*x2^5 + 60*x2^6))/((-1 + x1)*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2)^4)
    W20gggCA2[35] = (-(x1^9*(1 + 2*x2)) - (-1 + x2)*x2^4*(1 - x2 + x2^2)^2 - 3*x1^8*(-1 + x2 + 4*x2^2) + x1^7*(-5 + 17*x2 + x2^2 - 34*x2^3) + x1^6*(5 - 19*x2 + 41*x2^2 + 15*x2^3 - 60*x2^4) + x1^5*(-3 + 11*x2 - 35*x2^2 + 71*x2^3 + 28*x2^4 - 72*x2^5) + x1^4*(1 + 3*x2 + 11*x2^2 - 53*x2^3 + 88*x2^4 + 28*x2^5 - 60*x2^6) + x1^3*x2*(-4 + 12*x2 + 14*x2^2 - 53*x2^3 + 71*x2^4 + 15*x2^5 - 34*x2^6) + x1^2*x2^2*(-6 + 12*x2 + 11*x2^2 - 35*x2^3 + 41*x2^4 + x2^5 - 12*x2^6) + x1*x2^3*(-4 + 3*x2 + 11*x2^2 - 19*x2^3 + 17*x2^4 - 3*x2^5 - 2*x2^6))/((-1 + x1)*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2)^4)
    W20gggCA2[36] = (x1^9*(1 - 4*x2) + 2*(-1 + x2)*x2*(1 - x2 + x2^2)^2 - 6*x1^8*(1 - 5*x2 + 2*x2^2) + x1^7*(17 - 83*x2 + 65*x2^2 - 20*x2^3) + x1^6*(-30 + 117*x2 - 125*x2^2 + 76*x2^3 - 20*x2^4) + x1^5*(36 - 86*x2 + 95*x2^2 - 86*x2^3 + 53*x2^4 - 12*x2^5) + x1*(1 + 12*x2 - 37*x2^2 + 62*x2^3 - 61*x2^4 + 36*x2^5 - 10*x2^6) - 2*x1^4*(15 - 7*x2 - 13*x2^2 + 11*x2^3 + 10*x2^4 - 9*x2^5 + 2*x2^6) + x1^3*(17 + 33*x2 - 115*x2^2 + 148*x2^3 - 76*x2^4 + 12*x2^5 + 2*x2^6) + x1^2*(-6 - 31*x2 + 97*x2^2 - 148*x2^3 + 118*x2^4 - 48*x2^5 + 6*x2^6))/((-1 + x1)^4*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[37] = -((-5*(-1 + x2)^4*x2*(1 - x2 + x2^2)^2 + 2*x1^6*(1 + x2 - 3*x2^2 + 3*x2^3) + x1^5*(-6 - 8*x2 + 48*x2^2 - 60*x2^3 + 26*x2^4) + x1^2*(-1 + x2)^2*(6 - 15*x2 - 21*x2^2 + 56*x2^3 - 45*x2^4 + 7*x2^5) - x1*(-1 + x2)^3*(-2 + 18*x2 - 21*x2^2 + 24*x2^3 - 13*x2^4 + 10*x2^5) + x1^4*(10 + 5*x2 - 106*x2^2 + 196*x2^3 - 152*x2^4 + 43*x2^5) + 2*x1^3*(-5 + 7*x2 + 40*x2^2 - 124*x2^3 + 145*x2^4 - 79*x2^5 + 16*x2^6))/((-1 + x1)*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2)))
    W20gggCA2[38] = -((-((-1 + x2)^4*x2*(1 - x2 + x2^2)^2) + 2*x1^6*(-1 + 5*x2 - 3*x2^2 - x2^3 + 2*x2^4) + 6*x1^5*(1 - 6*x2 + 8*x2^2 - 2*x2^3 - 3*x2^4 + 2*x2^5) + x1*(-1 + x2)^3*(-2 + 6*x2 - 7*x2^2 - 8*x2^3 + 17*x2^4 - 18*x2^5 + 4*x2^6) + x1^2*(-1 + x2)^2*(-6 + 25*x2 - 41*x2^2 + 8*x2^3 + 31*x2^4 - 41*x2^5 + 12*x2^6) + x1^4*(-10 + 61*x2 - 118*x2^2 + 76*x2^3 + 20*x2^4 - 53*x2^5 + 20*x2^6) + 2*x1^3*(5 - 31*x2 + 74*x2^2 - 74*x2^3 + 11*x2^4 + 43*x2^5 - 38*x2^6 + 10*x2^7))/((-1 + x1)*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2)))
    W20gggCA2[39] = (5*x1^9 + 10*x1^8*(-3 + x2) + x1^7*(85 - 43*x2 - 7*x2^2) - 2*(-1 + x2)*x2*(1 - x2 + x2^2)^2 +x1^6*(-150 + 93*x2 + 59*x2^2 - 32*x2^3) + x1^5*(180 - 142*x2 - 153*x2^2 + 158*x2^3 - 43*x2^4) - 2*x1^4*(75 - 83*x2 - 89*x2^2 + 145*x2^3 - 76*x2^4 + 13*x2^5) + x1^3*(85 - 143*x2 - 83*x2^2 + 248*x2^3 - 196*x2^4 + 60*x2^5 - 6*x2^6) + x1*(5 - 24*x2 + 27*x2^2 - 14*x2^3 - 5*x2^4 + 8*x2^5 - 2*x2^6) +x1^2*(-30 + 81*x2 - 15*x2^2 - 80*x2^3 + 106*x2^4 - 48*x2^5 + 6*x2^6))/((-1 + x1)^4*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCA2[40] = (-3*(-1 + x2)^3*x2*(1 - x2 + x2^2)^2 + x1^8*(3 - 17*x2 + 21*x2^2 - 11*x2^3) + x1^7*(-15 + 94*x2 - 148*x2^2 + 106*x2^3 - 25*x2^4) + x1^6*(36 - 224*x2 + 403*x2^2 - 333*x2^3 + 121*x2^4 - 11*x2^5) +x1^5*(-54 + 310*x2 - 591*x2^2 + 506*x2^3 - 190*x2^4 + 11*x2^6) + x1*(-1 + x2)^2*(-3 - 6*x2 + 33*x2^2 - 76*x2^3 + 87*x2^4 - 60*x2^5 + 17*x2^6) + x1^4*(54 - 272*x2 + 503*x2^2 - 367*x2^3 + 190*x2^5 - 121*x2^6 + 25*x2^7) + x1^2*(15 - 42*x2 + 215*x2^3 - 503*x2^4 + 591*x2^5 - 403*x2^6 + 148*x2^7 - 21*x2^8) + x1^3*(-36 + 148*x2 - 215*x2^2 + 367*x2^4 - 506*x2^5 + 333*x2^6 - 106*x2^7 + 11*x2^8))/((-1 + x1)^4*x1*(-1 + x2)^4*x2*(x1 + x2))
    W20gggCA2[41] = (3*(-1 + x2)^4*x2*(1 - x2 + x2^2)^2 + x1^9*(3 - 5*x2 + 9*x2^2 - 7*x2^3 + 4*x2^4) + 2*x1^8*(-9 + 17*x2 - 27*x2^2 + 27*x2^3 - 20*x2^4 + 6*x2^5) - x1*(-1 + x2)^3*(3 - 21*x2 + 29*x2^2 - 37*x2^3 + 27*x2^4 - 19*x2^5 + 5*x2^6) + x1^7*(51 - 99*x2 + 97*x2^2 - 87*x2^3 + 108*x2^4 - 82*x2^5 + 20*x2^6) + x1^2*(-1 + x2)^2*(-18 + 65*x2 - 28*x2^2 - 46*x2^3 + 50*x2^4 + 16*x2^5 - 36*x2^6 + 9*x2^7) + 2*x1^6*(-45 + 90*x2 - 9*x2^2 - 95*x2^3 + 42*x2^4 + 63*x2^5 - 52*x2^6 + 10*x2^7) + 2*x1^5*(54 - 120*x2 - 65*x2^2 + 405*x2^3 - 424*x2^4 + 116*x2^5 + 63*x2^6 - 41*x2^7 + 6*x2^8) + x1^3*(51 - 190*x2 + 75*x2^2 + 558*x2^3 - 1074*x2^4 + 810*x2^5 - 190*x2^6 - 87*x2^7 + 54*x2^8 - 7*x2^9) + 2*x1^4*(-45 + 123*x2 + 57*x2^2 - 537*x2^3 + 750*x2^4 - 424*x2^5 + 42*x2^6 + 54*x2^7 - 20*x2^8 + 2*x2^9))/((-1 + x1)^4*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2))
    W20gggCAbeta0[1] = (56 - 109*x1 + 174*x1^2 - 130*x1^3 + 65*x1^4)/(18*x1 - 18*x1^2)
    W20gggCAbeta0[2] = -x1/4
    W20gggCAbeta0[3] = (-1 + x1)/4


  W^{[2,1]}_{gg,g}

    
    W21ggg = CA^2*(Deltax3*D21gggCA2 + R21gggCA2) + CA*beta0*Deltax3*D21gggCAbeta0

    
    D21gggCA2 = W21gggCA2[1] + W21gggCA2[2]*Log[1 - x1]*Log[x1]
    
    R21gggCA2 = W21gggCA2[3] + W21gggCA2[4]*Log[1 - x1] + W21gggCA2[5]*Log[x1] + W21gggCA2[6]*Log[1 - x2] + W21gggCA2[7]*Log[1 - x1 - x2] + W21gggCA2[8]*Log[x2] + W21gggCA2[9]*Log[x1 + x2]

    
    D21gggCAbeta0 = W21gggCAbeta0[1]

    
    W21gggCA2[1] = (-16 + 41*x1 - 57*x1^2 + 32*x1^3 - 16*x1^4 + 4*Pi^2*(1 - x1 + x1^2)^2)/(6*(-1 + x1)*x1)
    W21gggCA2[2] = (4*(1 - x1 + x1^2)^2)/((-1 + x1)*x1)
    W21gggCA2[3] = (2*((-1 + x2)^2*x2^2*(1 - x2 + x2^2)^3 + x1^10*(1 + 4*x2 + x2^2) + 5*x1^9*(-1 - 3*x2 + 3*x2^2 + x2^3) + x1^8*(13 + 5*x2 - 60*x2^2 + 5*x2^3 + 13*x2^4) + x1^7*(-22 + 62*x2 + 20*x2^2 - 20*x2^3 - 62*x2^4 + 22*x2^5) + 2*x1^6*(13 - 68*x2 + 84*x2^2 - 40*x2^3 + 84*x2^4 - 68*x2^5 + 13*x2^6) + 2*x1^5*(-11 + 68*x2 - 141*x2^2 + 106*x2^3 - 106*x2^4 + 141*x2^5 - 68*x2^6 + 11*x2^7) + x1^4*(13 - 62*x2 + 168*x2^2 - 212*x2^3 + 162*x2^4 - 212*x2^5 + 168*x2^6 - 62*x2^7 + 13*x2^8) + x1*x2*(-4 + 15*x2 - 5*x2^2 - 62*x2^3 + 136*x2^4 - 136*x2^5 + 62*x2^6 + 5*x2^7 - 15*x2^8 + 4*x2^9) + x1^3*(-5 - 5*x2 + 20*x2^2 + 80*x2^3 - 212*x2^4 + 212*x2^5 - 80*x2^6 - 20*x2^7 + 5*x2^8 + 5*x2^9) + x1^2*(1 + 15*x2 - 60*x2^2 + 20*x2^3 + 168*x2^4 - 282*x2^5 + 168*x2^6 + 20*x2^7 - 60*x2^8 + 15*x2^9 + x2^10)))/((-1 + x1)^4*(-1 + x2)^4*(x1 + x2)^4)
    W21gggCA2[4] = (2*(x1^9 + 2*x1^8*(-3 + x2) + x1^7*(17 - 7*x2 - 3*x2^2) - 2*(-1 + x2)*x2*(1 - x2 + x2^2)^2 + x1^6*(-30 + 17*x2 + 23*x2^2 - 16*x2^3) + x1^5*(36 - 38*x2 - 45*x2^2 + 70*x2^3 - 23*x2^4) - 2*x1^4*(15 - 31*x2 - 13*x2^2 + 53*x2^3 - 36*x2^4 + 9*x2^5) + x1^3*(17 - 67*x2 + 25*x2^2 + 64*x2^3 - 76*x2^4 + 36*x2^5 - 6*x2^6) + x1*(1 - 16*x2 + 31*x2^2 - 30*x2^3 + 15*x2^4 - 2*x2^6) + x1^2*(-6 + 45*x2 - 51*x2^2 + 8*x2^3 + 26*x2^4 - 24*x2^5 + 6*x2^6)))/((-1 + x1)^4*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2))
    W21gggCA2[5] = (2*(x1^11*(1 + x2 - 3*x2^2 + 3*x2^3) + x1^10*(-6 + x2 + 21*x2^2 - 33*x2^3 + 17*x2^4) + x1^9*(17 - 28*x2 - 42*x2^2 + 134*x2^3 - 131*x2^4 + 42*x2^5) - (-1 + x2)^3*x2^3*(-3 + 8*x2 - 9*x2^2 - 2*x2^3 + 11*x2^4 - 12*x2^5 + 4*x2^6) + x1^8*(-30 + 92*x2 - 264*x2^3 + 402*x2^4 - 252*x2^5 + 52*x2^6) + x1^7*(36 - 152*x2 + 111*x2^2 + 301*x2^3 - 667*x2^4 + 573*x2^5 - 208*x2^6 + 18*x2^7) + x1^6*(-30 + 152*x2 - 174*x2^2 - 261*x2^3 + 757*x2^4 - 669*x2^5 + 189*x2^6 + 78*x2^7 - 42*x2^8) + x1*(-1 + x2)^2*x2^2*(-3 + 27*x2 - 74*x2^2 + 77*x2^3 + 20*x2^4 - 115*x2^5 + 116*x2^6 - 48*x2^7 + 6*x2^8) + x1^5*(17 - 92*x2 + 111*x2^2 + 261*x2^3 - 758*x2^4 + 552*x2^5 + 204*x2^6 - 594*x2^7 + 366*x2^8 - 75*x2^9) - x1^4*(6 - 28*x2 + 301*x2^3 - 757*x2^4 + 552*x2^5 + 466*x2^6 - 1218*x2^7 + 1014*x2^8 - 395*x2^9 + 59*x2^10) - x1^2*x2*(1 - 21*x2 + 134*x2^2 - 402*x2^3 + 573*x2^4 - 189*x2^5 - 594*x2^6 + 1014*x2^7 - 770*x2^8 + 310*x2^9 - 60*x2^10 + 4*x2^11) - x1^3*(-1 + x2 + 42*x2^2 - 264*x2^3 + 667*x2^4 - 669*x2^5 - 204*x2^6 + 1218*x2^7 - 1368*x2^8 + 770*x2^9 - 218*x2^10 + 24*x2^11)))/((-1 + x1)^4*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2)^4)
    W21gggCA2[6] = (2*((-1 + x2)^4*x2*(1 - x2 + x2^2)^2 - 2*x1^6*(1 + x2 - 3*x2^2 + 3*x2^3) - 6*x1^5*(-1 + 4*x2^2 - 6*x2^3 + 3*x2^4) + x1^4*(-10 + 15*x2 + 26*x2^2 - 76*x2^3 + 72*x2^4 - 23*x2^5) + x1*(-1 + x2)^3*(-2 + 10*x2 - 9*x2^2 + 8*x2^3 - x2^4 + 2*x2^5) - x1^2*(-1 + x2)^2*(6 - 19*x2 + 7*x2^2 + 8*x2^3 - 17*x2^4 + 3*x2^5) - 2*x1^3*(-5 + 15*x2 - 4*x2^2 - 32*x2^3 + 53*x2^4 - 35*x2^5 + 8*x2^6)))/((-1 + x1)*x1*(-1 + x2)^4*x2*(-1 + x1 + x2)*(x1 + x2))
    W21gggCA2[7] = (2*((-1 + x2)^3*x2^4*(1 - x2 + x2^2)^2 + x1^11*(1 + x2 - 3*x2^2 + 3*x2^3) + x1^10*(-5 - x2 + 23*x2^2 - 33*x2^3 + 16*x2^4) + x1^9*(12 - 13*x2 - 62*x2^2 + 144*x2^3 - 126*x2^4 + 37*x2^5) +x1*(-1 + x2)^2*x2^3*(-8 + 29*x2 - 40*x2^2 + 33*x2^3 - 12*x2^4 + x2^5 + x2^6) + 2*x1^8*(-9 + 29*x2 + 18*x2^2 - 150*x2^3 + 219*x2^4 - 135*x2^5 + 28*x2^6) + x1^7*(18 - 118*x2 + 161*x2^2 + 199*x2^3 - 745*x2^4 + 819*x2^5 - 386*x2^6 + 64*x2^7) + x1^6*(-12 + 142*x2 - 421*x2^2 + 345*x2^3 + 433*x2^4 - 1165*x2^5 + 1008*x2^6 - 386*x2^7 + 56*x2^8) + x1^2*x2^2*(-12 + 100*x2 - 308*x2^2 + 486*x2^3 - 421*x2^4 + 161*x2^5 + 36*x2^6 - 62*x2^7 + 23*x2^8 - 3*x2^9) + x1^5*(5 - 106*x2 + 486*x2^2 - 870*x2^3 + 492*x2^4 + 564*x2^5 - 1165*x2^6 + 819*x2^7 - 270*x2^8 + 37*x2^9) + x1^3*x2*(-8 + 100*x2 - 420*x2^2 + 842*x2^3 - 870*x2^4 + 345*x2^5 + 199*x2^6 - 300*x2^7 + 144*x2^8 - 33*x2^9 + 3*x2^10) + x1^4*(-1 + 45*x2 - 308*x2^2 + 842*x2^3 - 1086*x2^4 + 492*x2^5 + 433*x2^6 - 745*x2^7 + 438*x2^8 - 126*x2^9 + 16*x2^10)))/((-1 + x1)^4*x1*(-1 + x2)^4*x2*(x1 + x2)^4)
    W21gggCA2[8] = (2*(x1^12*(-4 + 6*x2 - 4*x2^2) + (-1 + x2)^4*x2^3*(1 - x2 + x2^2)^2 - 12*x1^11*(-2 + 5*x2 - 5*x2^2 + 2*x2^3) + x1^10*(-59 + 218*x2 - 310*x2^2 + 218*x2^3 - 59*x2^4) - 5*x1^9*(-15 + 79*x2 - 154*x2^2 + 154*x2^3 - 79*x2^4 + 15*x2^5) + x1*(-1 + x2)^3*x2^2*(1 + 4*x2 - 19*x2^2 + 24*x2^3 - 19*x2^4 + 4*x2^5 + x2^6) - 6*x1^8*(7 - 61*x2 + 169*x2^2 - 228*x2^3 + 169*x2^4 - 61*x2^5 + 7*x2^6) + 6*x1^7*(-3 - 13*x2 + 99*x2^2 - 203*x2^3 + 203*x2^4 - 99*x2^5 + 13*x2^6 + 3*x2^7) + x1^6*(52 - 208*x2 + 189*x2^2 + 204*x2^3 - 466*x2^4 + 204*x2^5 + 189*x2^6 - 208*x2^7 + 52*x2^8) + 3*x1^5*(-14 + 84*x2 - 191*x2^2 + 223*x2^3 - 184*x2^4 + 184*x2^5 - 223*x2^6 + 191*x2^7 - 84*x2^8 + 14*x2^9) - 3*x1^2*x2*(1 - 7*x2 + 14*x2^2 - 37*x2^4 + 58*x2^5 - 37*x2^6 + 14*x2^8 - 7*x2^9 + x2^10) + x1^4*(17 - 131*x2 + 402*x2^2 - 667*x2^3 + 757*x2^4 - 758*x2^5 + 757*x2^6 - 667*x2^7 + 402*x2^8 - 131*x2^9 + 17*x2^10) + x1^3*(-3 + 33*x2 - 134*x2^2 + 264*x2^3 - 301*x2^4 + 261*x2^5 - 261*x2^6 + 301*x2^7 - 264*x2^8 + 134*x2^9 - 33*x2^10 + 3*x2^11)))/((-1 + x1)^4*x1*(-1 + x2)^4*(-1 + x1 + x2)*(x1 + x2)^4)
    W21gggCA2[9] = (2*(x1^9 + x1^8*(-3 + 7*x2) + (-1 + x2)*x2^4*(1 - x2 + x2^2)^2 + x1^7*(5 - 15*x2 + 17*x2^2) + x1^6*(-5 + 11*x2 - 23*x2^2 + 23*x2^3) + x1^5*(3 - x2 - 9*x2^2 - 17*x2^3 + 24*x2^4) + x1*x2^3*(4 - 7*x2 - x2^2 + 11*x2^3 - 15*x2^4 + 7*x2^5) + x1^2*x2^2*(6 - 24*x2 + 29*x2^2 - 9*x2^3 - 23*x2^4 + 17*x2^5) + x1^3*x2*(4 - 24*x2 + 46*x2^2 - 39*x2^3 - 17*x2^4 + 23*x2^5) +x1^4*(-1 - 7*x2 + 29*x2^2 - 39*x2^3 - 12*x2^4 + 24*x2^5)))/((-1 + x1)*x1*(-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2)^4)
    W21gggCAbeta0[1] = (20 - 37*x1 + 57*x1^2 - 40*x1^3 + 20*x1^4)/(6*x1 - 6*x1^2)


  W^{[2,2]}_{gg,g}

    
    W22ggg = CA^2*(L0x3*S22gggCA2 + Deltax3*D22gggCA2 + R22gggCA2) + CA*beta0*Deltax3*D22gggCAbeta0

    
    S22gggCA2 = -2*(1 - x1 + x1^2)^2/((-1 + x1)*x1)
    
    D22gggCA2 = W22gggCA2[1]*Log[1 - x1] + W22gggCA2[2]*Log[x1]
    
    R22gggCA2 = W22gggCA2[3]

    
    D22gggCAbeta0 = W22gggCAbeta0[1]

    
    W22gggCA2[1] = (2*(1 - x1 + x1^2)^2)/((-1 + x1)*x1)
    W22gggCA2[2] = (2*(1 - x1 + x1^2)^2)/((-1 + x1)*x1)
    W22gggCA2[3] = (2*(-(((1 - x1 + x1^2)^2*(-1 + x1 + x2)*(1 - 2*x1 + x1^2 + x2^2))/((-1 + x1)^4*x2)) - ((x1^2 + (-1 + x2)^2)*(-1 +x1 + x2)*(1 - x2 + x2^2)^2)/((-1 + x2)^4*x2) + ((-1 + x1 + x2)*(x1^2 + x1*x2 + x2^2)^2*(1 + x1^2 + 2*x1*x2 + x2^2))/(x2*(x1 + x2)^4) - (x1^6*(-1 + x2)^2 - (-1 + x2)*x2^2 + x1*x2*(2 - 4*x2 + 3*x2^2) + x1^2*(-1 + x2)^2*(1 - 2*x2 + 3*x2^2) + x1^5*(-2 + 8*x2 - 8*x2^2 + 3*x2^3) + x1^4*(3 - 12*x2 + 16*x2^2 - 9*x2^3 + 2*x2^4) - 2*x1^3*(1 - 4*x2 + 8*x2^2 - 6*x2^3 + 2*x2^4))/((-1 + x1)^2*(-1 + x2)^2*(x1 + x2)^2)))/x1
    W22gggCAbeta0[1] = -((1 - x1 + x1^2)^2/((-1 + x1)*x1))


W^{(2))}_{qqbar,g}


  W^{[2,0]}_{qqbar,g} 

    
    This is also presented in eq. (140).

    W20qqbarg =  CF*(L0x3*S20qqbarCF + Deltax3*D20qqbargCF + R20qqbargCF) + CA*(L0x3*S20qqbarCA + Deltax3*D20qqbargCA + R20qqbargCA)

    
    S20qqbarCF = -2*(-1 + x1)*x1
    
    D20qqbargCF = W20qqbargCF[1]*Log[1 - x1] + W20qqbargCF[2]*Log[1 - x1]^2 + W20qqbargCF[3]*Log[1 - x1]^3 + W20qqbargCF[4]*Log[x1] + W20qqbargCF[5]*Log[1 - x1]*Log[x1] + W20qqbargCF[6]*Log[1 - x1]^2*Log[x1] + W20qqbargCF[7]*Log[x1]^2 + W20qqbargCF[8]*Log[1 - x1]*Log[x1]^2 + W20qqbargCF[9]* Log[x1]^3 + (W20qqbargCF[10]*Log[1 - x1] + W20qqbargCF[11]*Log[x1])*PolyLog[2, x1] + W20qqbargCF[12]*PolyLog[3, 1 - x1] + W20qqbargCF[13]*PolyLog[3, x1] + W20qqbargCF[14]
    
    R20qqbargCF = W20qqbargCF[15] + W20qqbargCF[16]*Log[1 - x1] + W20qqbargCF[17]*Log[1 - x1]^2 + W20qqbargCF[18]*Log[x1] + W20qqbargCF[19]*Log[1 - x1]*Log[x1] + W20qqbargCF[20]*Log[x1]^2 + W20qqbargCF[21]*Log[1 - x2] + W20qqbargCF[22]*Log[1 - x1]*Log[1 - x2] + W20qqbargCF[23]*Log[x1]*Log[1 - x2] + W20qqbargCF[24]*Log[1 - x2]^2 + W20qqbargCF[25]*Log[1 - x1 - x2] + W20qqbargCF[26]*Log[1 - x1]*Log[1 - x1 - x2] + W20qqbargCF[27]*Log[x1]*Log[1 - x1 - x2] + W20qqbargCF[28]*Log[1 - x2]*Log[1 - x1 - x2] + W20qqbargCF[29]*Log[1 - x1 - x2]^2 + W20qqbargCF[30]*Log[x2] + W20qqbargCF[31]*Log[1 - x1]*Log[x2] + W20qqbargCF[32]*Log[x1]*Log[x2] + W20qqbargCF[33]*Log[1 - x2]*Log[x2] + W20qqbargCF[34]*Log[1 - x1 - x2]*Log[x2] + W20qqbargCF[35]*Log[x2]^2 + W20qqbargCF[36]*Log[x1 + x2] + W20qqbargCF[37]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qqbargCF[38]*PolyLog[2, x1] + W20qqbargCF[39]*PolyLog[2, -(x1/(-1 + x2))] + W20qqbargCF[40]*PolyLog[2, x2] + W20qqbargCF[41]*PolyLog[2, x2/(1 - x1)] + W20qqbargCF[42]*PolyLog[2, -(x2/x1)] + W20qqbargCF[43]*PolyLog[2, x1 + x2]

    
    S20qqbarCA = (-1 + x1)*x1
    
    D20qqbargCA = W20qqbargCA[1]*Log[1 - x1] + W20qqbargCA[2]*Log[1 - x1]^2 + W20qqbargCA[3]*Log[1 - x1]^3 + W20qqbargCA[4]*Log[x1] + W20qqbargCA[5]*Log[1 - x1]^2*Log[x1] + W20qqbargCA[6]*Log[x1]^2 + W20qqbargCA[7]*Log[1 - x1]*Log[x1]^2 + W20qqbargCA[8]*Log[x1]^3 + W20qqbargCA[9]*Log[x1]*PolyLog[2, 1 - x1] + W20qqbargCA[10]*Log[1 - x1]*PolyLog[2, x1] + W20qqbargCA[11]*PolyLog[3, 1 - x1] + W20qqbargCA[12]*PolyLog[3, x1] + W20qqbargCA[13]
    
    R20qqbargCA = W20qqbargCA[14] + W20qqbargCA[15]*Log[1 - x1] + W20qqbargCA[16]*Log[1 - x1]^2 + W20qqbargCA[17]*Log[x1] + W20qqbargCA[18]*Log[1 - x1]*Log[x1] + W20qqbargCA[19]*Log[x1]^2 + W20qqbargCA[20]*Log[1 - x2] + W20qqbargCA[21]*Log[1 - x1]*Log[1 - x2] + W20qqbargCA[22]*Log[x1]*Log[1 - x2] + W20qqbargCA[23]*Log[1 - x2]^2 + W20qqbargCA[24]*Log[1 - x1 - x2] + W20qqbargCA[25]*Log[1 - x1]*Log[1 - x1 - x2] + W20qqbargCA[26]*Log[x1]*Log[1 - x1 - x2] + W20qqbargCA[27]*Log[1 - x2]*Log[1 - x1 - x2] + W20qqbargCA[28]*Log[1 - x1 - x2]^2 + W20qqbargCA[29]*Log[x2] + W20qqbargCA[30]*Log[1 - x1]*Log[x2] + W20qqbargCA[31]*Log[x1]*Log[x2] + W20qqbargCA[32]*Log[1 - x2]*Log[x2] + W20qqbargCA[33]*Log[1 - x1 - x2]*Log[x2] + W20qqbargCA[34]*Log[x2]^2 + W20qqbargCA[35]*Log[x1 + x2] + W20qqbargCA[36]*Log[1 - x1]*Log[x1 + x2] + W20qqbargCA[37]*Log[x1]*Log[x1 + x2] + W20qqbargCA[38]*Log[1 - x2]*Log[x1 + x2] + W20qqbargCA[39]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qqbargCA[40]*Log[x2]*Log[x1 + x2] + W20qqbargCA[41]*Log[x1 + x2]^2 + W20qqbargCA[42]*PolyLog[2, x1] + W20qqbargCA[43]*PolyLog[2, -(x1/(-1 + x2))] + W20qqbargCA[44]*PolyLog[2, x2] + W20qqbargCA[45]*PolyLog[2, x2/(1 - x1)] + W20qqbargCA[46]*PolyLog[2, -(x2/x1)] + W20qqbargCA[47]*PolyLog[2, x1 + x2]

    
    W20qqbargCF[1] = (3*x1*(-5 + 4*x1) + Pi^2*(-1 + 2*x1 - 2*x1^2))/12
    W20qqbargCF[2] = ((-1 + x1)*x1)/2
    W20qqbargCF[3] = (1 - 2*x1 + 2*x1^2)/12
    W20qqbargCF[4] = -1/4 - (3*x1)/4 + x1^2
    W20qqbargCF[5] = -((-1 + x1)*x1)
    W20qqbargCF[6] = (1 - 2*x1 + 2*x1^2)/4
    W20qqbargCF[7] = ((-1 + x1)*x1)/2
    W20qqbargCF[8] = (-1 + 2*x1 - 2*x1^2)/4
    W20qqbargCF[9] = (1 - 2*x1 + 2*x1^2)/12
    W20qqbargCF[10] = 1/2 - x1 + x1^2
    W20qqbargCF[11] = -1/2 + x1 - x1^2
    W20qqbargCF[12] = 1/2 - x1 + x1^2
    W20qqbargCF[13] = 1/2 - x1 + x1^2
    W20qqbargCF[14] = (18 - 24*Zeta[3] + x1*(-45 + Pi^2 + 48*Zeta[3]) - x1^2*(-45 + Pi^2 + 48*Zeta[3]))/6
    W20qqbargCF[15] = -(Pi^2*((-1 + x2)^2*(4 - 6*x2 + 3*x2^2) - 2*x1*(-1 + x2)^2*(5 - 6*x2 + 3*x2^2) + x1^4*(1 - 2*x2 + 4*x2^2) - 2*x1^3*(2 - 4*x2 + 5*x2^2) + x1^2*(9 - 24*x2 + 28*x2^2 - 14*x2^3 + 4*x2^4)) - 6*(x1^4*(-1 + 7*x2) + (-1 + x2)^2*(8 - 12*x2 + 7*x2^2) + x1^3*(-2 - 7*x2 - 11*x2^2 + 8*x2^3) + x1*(-20 + 54*x2 - 66*x2^2 + 41*x2^3 - 9*x2^4) + x1^2*(15 - 26*x2 + 44*x2^2 - 35*x2^3 + 8*x2^4)))/(24*(-1 + x1)^2*(-1 + x2)^2*(-1 + x1 + x2))
    W20qqbargCF[16] = (1 - 3*x1 + 2*x1^2 + 3*x2)/(2*(-1 + x1)^2)
    W20qqbargCF[17] = (3*(-1 + x1 + x2 - 2*x1*x2))/(4*(-1 + x1)^2)
    W20qqbargCF[18] = (-2*x1^2*(-4 + x2) + x1^3*(-4 + x2) + 2*(-1 + x2)^3 + x1*(-2 - 2*x2 + x2^3))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[19] = (-1 + x1 + x2 - 2*x1*x2)/(2*(-1 + x1)^2)
    W20qqbargCF[20] = (x1^3*(1 - 2*x2) + x1^2*(-3 + 5*x2) - x2*(2 - 3*x2 + x2^2) + x1*(2 - 5*x2^2 + 2*x2^3))/(8*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[21] = (1 + 3*x1 - 3*x2 + 2*x2^2)/(2*(-1 + x2)^2)
    W20qqbargCF[22] = -((2 - 2*x1 + x1^2 - 2*x2 + x2^2)/(-1 + x1 + x2))
    W20qqbargCF[23] = (1 - x2 + x1*(-1 + 2*x2))/(2*(-1 + x2)^2)
    W20qqbargCF[24] = (3*(-1 + x1 + x2 - 2*x1*x2))/(4*(-1 + x2)^2)
    W20qqbargCF[25] = -(2*(-1 + x2)*x2^2 + x1^3*(2 + x2) + x1*x2*(10 - 8*x2 + x2^2) + x1^2*(-2 - 8*x2 + 4*x2^2))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[26] = (1 - x2 + x1*(-1 + 2*x2))/(-1 + x1)^2
    W20qqbargCF[27] = -(2 + x1^2*(9 - 15*x2) - 3*x2^2 + x2^3 + x1^3*(-3 + 6*x2) + x1*(-8 + 8*x2 + 5*x2^2 - 2*x2^3))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[28] = (1 - x2 + x1*(-1 + 2*x2))/(-1 + x2)^2
    W20qqbargCF[29] = (-2 + x1^3*(1 - 2*x2) + 4*x2 - 3*x2^2 + x2^3 + x1^2*(-3 + 5*x2) + x1*(4 - 8*x2 + 5*x2^2 - 2*x2^3))/(8*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[30] = (-6*x1^2 + x1^3*(2 + x2) + x1*(6 - 2*x2 - 2*x2^2 + x2^3) - 2*(1 + x2 - 4*x2^2 + 2*x2^3))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[31] = (1 - x2 + x1*(-1 + 2*x2))/(2*(-1 + x1)^2)
    W20qqbargCF[32] = (x1^2*(3 - 5*x2) + x1^3*(-1 + 2*x2) + x2*(2 - 3*x2 + x2^2) + x1*(-2 + 5*x2^2 - 2*x2^3))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[33] = (-1 + x1 + x2 - 2*x1*x2)/(2*(-1 + x2)^2)
    W20qqbargCF[34] = (-2 + x1^2*(3 - 5*x2) + 8*x2 - 9*x2^2 + 3*x2^3 + x1^3*(-1 + 2*x2) + x1*x2*(-8 + 15*x2 - 6*x2^2))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[35] = (x1^3*(1 - 2*x2) + x1^2*(-3 + 5*x2) - x2*(2 - 3*x2 + x2^2) + x1*(2 - 5*x2^2 + 2*x2^3))/(8*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[36] = -(-2 + x1^2 + x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20qqbargCF[37] = (2 + x1^2*(3 - 5*x2) - 4*x2 + 3*x2^2 - x2^3 + x1^3*(-1 + 2*x2) + x1*(-4 + 8*x2 - 5*x2^2 + 2*x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[38] = -(3 - 8*x1^3 + 2*x1^4 - 2*x2 + x2^2 - 2*x1*(5 - 2*x2 + x2^2) + x1^2*(13 - 2*x2 + 2*x2^2))/(2*(-1 + x1)^2*(-1 + x1 + x2))
    W20qqbargCF[39] = (-6*x1*(-1 + x2)^2 + x1^2*(3 - 6*x2 + 2*x2^2) + (-1 + x2)^2*(5 - 4*x2 + 2*x2^2))/(2*(-1 + x2)^2*(-1 + x1 + x2))
    W20qqbargCF[40] = -(-2*x1*(-1 + x2)^2 + (-1 + x2)^2*(3 - 4*x2 + 2*x2^2) + x1^2*(1 - 2*x2 + 2*x2^2))/(2*(-1 + x2)^2*(-1 + x1 + x2))
    W20qqbargCF[41] = (5 - 8*x1^3 + 2*x1^4 - 6*x2 + 3*x2^2 + x1^2*(15 - 6*x2 + 2*x2^2) - 2*x1*(7 - 6*x2 + 3*x2^2))/(2*(-1 + x1)^2*(-1 + x1 + x2))
    W20qqbargCF[42] = -(x1^2*(3 - 5*x2) + x1^3*(-1 + 2*x2) + x2*(2 - 3*x2 + x2^2) + x1*(-2 + 5*x2^2 - 2*x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCF[43] = (2 + x1^2*(3 - 5*x2) - 4*x2 + 3*x2^2 - x2^3 + x1^3*(-1 + 2*x2) + x1*(-4 + 8*x2 - 5*x2^2 + 2*x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20qqbargCA[1] = (3*x1 + Pi^2*(1 - 2*x1 + 2*x1^2))/12
    W20qqbargCA[2] = -((-1 + x1)*x1)/2
    W20qqbargCA[3] = (-1 + 2*x1 - 2*x1^2)/12
    W20qqbargCA[4] = (3 - 3*x1 + Pi^2*(1 - 2*x1 + 2*x1^2))/12
    W20qqbargCA[5] = -1/2 + x1 - x1^2
    W20qqbargCA[6] = -((-1 + x1)*x1)/2
    W20qqbargCA[7] = -1/2 + x1 - x1^2
    W20qqbargCA[8] = (-1 + 2*x1 - 2*x1^2)/12
    W20qqbargCA[9] = -1/2 + x1 - x1^2
    W20qqbargCA[10] = -1/2 + x1 - x1^2
    W20qqbargCA[11] = -1 + 2*x1 - 2*x1^2
    W20qqbargCA[12] = -1 + 2*x1 - 2*x1^2
    W20qqbargCA[13] = (1 + 4*Zeta[3] - x1*(3 + 8*Zeta[3]) + x1^2*(3 + 8*Zeta[3]))/2
    W20qqbargCA[14] = (24*x1^6 + x1^5*(-42 + Pi^2 + 120*x2) + x1*x2*(-192 + (288 + 7*Pi^2)*x2 - 6*(4 + 3*Pi^2)*x2^2 + 19*(-6 + Pi^2)*x2^3 + 24*x2^4) + x1^4*(Pi^2*(-3 + x2) + 6*(11 - 31*x2 + 40*x2^2)) + x2^2*(48 - 96*x2 + 66*x2^2 - 18*x2^3 + Pi^2*(-2 + 5*x2 - 9*x2^2 + 7*x2^3)) + x1^3*(Pi^2*(5 - 6*x2 + 4*x2^2) + 12*(-8 - 2*x2 - 27*x2^2 + 20*x2^3)) + x1^2*(Pi^2*(-2 + 7*x2 - 12*x2^2 + 16*x2^3) + 12*(4 + 24*x2 - 15*x2^2 - 23*x2^3 + 10*x2^4)))/(24*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[15] = -((-1 + x1)*x1)/(2*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[16] = -(-5 + 4*x1^3 + 7*x2 - 7*x2^2 + 4*x2^3 + x1^2*(-17 + 4*x2) + x1*(17 - 14*x2 + 4*x2^2))/(8*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[17] = (-3*x1^5 - 5*x1^4*(-1 + x2) + 2*x1^3*(-2 - 4*x2 + x2^2) + x1*x2*(-12 + 20*x2 - 12*x2^2 + x2^3) - x2^2*(-2 + 4*x2 - 3*x2^2 + x2^3) + x1^2*(2 + 20*x2 - 28*x2^2 + 6*x2^3))/(4*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[18] = (-1 + x1 - x1^2 - x2 + 2*x1*x2 + x2^2)/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[19] = -(9*x1^5 + x1^4*(-11 + 25*x2) + x1^3*(3 - 18*x2 + 16*x2^2) + x1^2*(-2 + x2 - 12*x2^3) + x2^2*(-2 + 3*x2 + 3*x2^2 - 5*x2^3) + x1*(x2^2 + 10*x2^3 - 17*x2^4))/(8*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[20] = -((-1 + x2)*x2)/(2*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[21] = (2 - 2*x1 + x1^2 - 2*x2 + x2^2)/(2*(-1 + x1 + x2))
    W20qqbargCA[22] = (-3 + 2*x1^3 + 9*x2 - 9*x2^2 + 2*x2^3 + x1^2*(-3 + 2*x2) +x1*(3 - 6*x2 + 2*x2^2))/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[23] = -(-5 + 4*x1^3 + 17*x2 - 17*x2^2 + 4*x2^3 + x1^2*(-7 + 4*x2) + x1*(7 - 14*x2 + 4*x2^2))/(8*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[24] = (3*x1^4 + 2*x1^3*(-1 + x2) - 2*x1^2*(-1 - 5*x2 + x2^2) + 2*x1*x2*(-6 + 5*x2 + x2^2) + x2^2*(2 - 2*x2 + 3*x2^2))/(4*(x1 + x2)^4)
    W20qqbargCA[25] = (1 - 3*x1 + x1^2 - x2 + x2^2)/(2*(x1 + x2))
    W20qqbargCA[26] = -(x1^5 + x1^4*(-2 + 3*x2) + x1*x2^2*(4 - 10*x2 + 3*x2^2) +x1^3*(2 - 6*x2 + 4*x2^2) + x2^2*(-1 + 2*x2 - 4*x2^2 + x2^3) +x1^2*(-1 + 4*x2 - 10*x2^2 + 4*x2^3))/(2*(x1 + x2)^4)
    W20qqbargCA[27] = (1 - x1 + x1^2 - 3*x2 + x2^2)/(2*(x1 + x2))
    W20qqbargCA[28] = (x1^3 - x1^4 + x1*x2^2 + x2^2*(-1 + x2 - x2^2) + x1^2*(-1 + x2 + 2*x2^2))/(4*(x1 + x2)^4)
    W20qqbargCA[29] = -(x1^5 - x1^4*(3 + x2) + x1^3*(4 + 12*x2 - 6*x2^2) - 2*x1^2*(1 + 10*x2 - 14*x2^2 + x2^3) + x2^2*(-2 + 4*x2 - 5*x2^2 + 3*x2^3) + x1*x2*(12 - 20*x2 + 8*x2^2 + 5*x2^3))/(4*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[30] = (-3 + 2*x1^3 + 3*x2 - 3*x2^2 + 2*x2^3 + x1^2*(-9 + 2*x2) +x1*(9 - 6*x2 + 2*x2^2))/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[31] = (-2*x1^6 + x1^5*(7 - 8*x2) + x1^4*(-5 + 27*x2 - 14*x2^2) +x1^3*(1 - 26*x2 + 40*x2^2 - 16*x2^3) + x1*x2^2*(11 - 14*x2 + 9*x2^2 - 8*x2^3) + x1^2*(2 + 11*x2 - 36*x2^2 + 28*x2^3 - 14*x2^4) + x2^2*(2 + x2 + x2^2 + x2^3 - 2*x2^4))/(4*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[32] = (-1 + x1^2 + x2 - x2^2 + x1*(-1 + 2*x2))/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[33] = -(x1^5 + x1^4*(-4 + 3*x2) + 2*x1^3*(1 - 5*x2 + 2*x2^2) + x1*x2^2*(4 - 6*x2 + 3*x2^2) + x2^2*(-1 + 2*x2 - 2*x2^2 + x2^3) + x1^2*(-1 + 4*x2 - 10*x2^2 + 4*x2^3))/(2*(x1 + x2)^4)
    W20qqbargCA[34] = -(x1^5 + x1^3*(3 - 2*x2) + x1^4*(-3 + x2) + x1*x2^2*(1 - 6*x2 + 7*x2^2) + x2^2*(-2 + 3*x2 - 5*x2^2 + 3*x2^3) + x1^2*(-2 + x2 + 4*x2^3))/(8*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[35] = (x1^5 + x1^4*(-2 + x2) + x1^3*(2 + 5*x2 - 2*x2^2) + x2^2*(-1 + 2*x2 - 2*x2^2 + x2^3) + x1*x2*(6 - 10*x2 + 5*x2^2 + x2^3) - x1^2*(1 + 10*x2 - 14*x2^2 + 2*x2^3))/((-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[36] = -(-2 + x1^3 + x1^2*(-5 + x2) + x2 - x2^2 + x2^3 + x1*(5 - 2*x2 + x2^2))/(2*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[37] = (x1^6 + x1^5*(1 + 4*x2) + x1^4*(-3 - x2 + 7*x2^2) + x1*x2^2*(-5 + 12*x2 - 13*x2^2 + 4*x2^3) + x1^3*(1 + 4*x2 - 12*x2^2 + 8*x2^3) + x2^2*(-2 + x2 + x2^2 - 3*x2^3 + x2^4) + x1^2*(-2 - 5*x2 + 18*x2^2 - 20*x2^3 + 7*x2^4))/(2*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[38] = -(-2 + x1^3 + x1^2*(-1 + x2) + x1*(-1 + x2)^2 + 5*x2 - 5*x2^2 + x2^3)/(2*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[39] = (x1^5 + 3*x1^4*(-1 + x2) + x1*x2^2*(4 - 8*x2 + 3*x2^2) + x1^3*(2 - 8*x2 + 4*x2^2) + x2^2*(-1 + 2*x2 - 3*x2^2 + x2^3) + x1^2*(-1 + 4*x2 - 10*x2^2 + 4*x2^3))/(x1 + x2)^4
    W20qqbargCA[40] = (x1^6 + x1^5*(-3 + 4*x2) + x1^4*(1 - 13*x2 + 7*x2^2) + x1*x2^2*(-5 + 4*x2 - x2^2 + 4*x2^3) + x1^3*(1 + 12*x2 - 20*x2^2 + 8*x2^3) + x2^2*(-2 + x2 - 3*x2^2 + x2^3 + x2^4) + x1^2*(-2 - 5*x2 + 18*x2^2 - 12*x2^3 + 7*x2^4))/(2*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[41] = -(x1^6 + x1^5*(-1 + 4*x2) + x1^4*(-1 - 7*x2 + 7*x2^2) + x1*x2^2*(-5 + 8*x2 - 7*x2^2 + 4*x2^3) + x1^3*(1 + 8*x2 - 16*x2^2 + 8*x2^3) + x2^2*(-2 + x2 - x2^2 - x2^3 + x2^4) + x1^2*(-2 - 5*x2 + 18*x2^2 - 16*x2^3 + 7*x2^4))/(2*(-1 + x1 + x2)*(x1 + x2)^4)
    W20qqbargCA[42] = (3 + 5*x1^2 + x2 - x2^2 - x1*(5 + 2*x2))/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[43] = -(-3 + 4*x1^3 + 13*x2 - 13*x2^2 + 4*x2^3 + x1^2*(-7 + 4*x2) + x1*(7 - 14*x2 + 4*x2^2))/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[44] = (3 + x1 - x1^2 - 5*x2 - 2*x1*x2 + 5*x2^2)/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[45] = -(-3 + 4*x1^3 + 7*x2 - 7*x2^2 + 4*x2^3 + x1^2*(-13 + 4*x2) + x1*(13 - 14*x2 + 4*x2^2))/(4*(-1 + x1 + x2)*(x1 + x2))
    W20qqbargCA[46] = (3*(-x1 + x2))/(2*(x1 + x2))
    W20qqbargCA[47] = (-3 + 2*x1^3 + 2*x1^2*(-3 + x2) + 6*x2 - 6*x2^2 + 2*x2^3 + 2*x1*(3 - 3*x2 + x2^2))/(2*(-1 + x1 + x2)*(x1 + x2))


  W^{[2,1]}_{qqbar,g}

    
    W21qqbarg = CF*(Deltax3*D21qqbargCF + R21qqbargCF) + CA*(Deltax3*D21qqbargCA + R21qqbargCA)

    
    D21qqbargCF = W21qqbargCF[1] + W21qqbargCF[2]*Log[1 - x1]^2 + W21qqbargCF[3]*Log[1 - x1]*Log[x1] + W21qqbargCF[4]*Log[x1]^2
    
    R21qqbargCF = W21qqbargCF[5] + W21qqbargCF[6]*Log[1 - x1] + W21qqbargCF[7]*Log[x1] + W21qqbargCF[8]*Log[1 - x2] + W21qqbargCF[9]*Log[1 - x1 - x2] + W21qqbargCF[10]*Log[x2] 

    
    D21qqbargCA = W21qqbargCA[1] + W21qqbargCA[2] + W21qqbargCA[3] + W21qqbargCA[4]*Log[1 - x1]^2 + W21qqbargCA[5]*Log[x1]^2
    
    R21qqbargCA = W21qqbargCA[6] + W21qqbargCA[7]*Log[1 - x1] + W21qqbargCA[8]*Log[x1] + W21qqbargCA[9]*Log[1 - x2] + W21qqbargCA[10]*Log[1 - x1 - x2] + W21qqbargCA[11]*Log[x2] + W21qqbargCA[12]*Log[x1 + x2]

    
    W21qqbargCF[1] = -((-18 + Pi^2)*(1 - 2*x1 + 2*x1^2))/6
    W21qqbargCF[2] = 1/2 - x1 + x1^2
    W21qqbargCF[3] = -1 + 2*x1 - 2*x1^2
    W21qqbargCF[4] = 1/2 - x1 + x1^2
    W21qqbargCF[5] = (x1^3*(4 - 5*x2 + 4*x2^2) + x1*(10 - 18*x2 + 16*x2^2 - 5*x2^3) + 2*x1^2*(-5 + 8*x2 - 8*x2^2 + 2*x2^3) + 2*(-2 + 5*x2 - 5*x2^2 + 2*x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W21qqbargCF[6] = (-1 + x1 + x2 - 2*x1*x2)/(-1 + x1)^2
    W21qqbargCF[7] = (x1^2*(3 - 5*x2) + x1^3*(-1 + 2*x2) + x2*(2 - 3*x2 + x2^2) +x1*(-2 + 5*x2^2 - 2*x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W21qqbargCF[8] = (-1 + x1 + x2 - 2*x1*x2)/(-1 + x2)^2
    W21qqbargCF[9] = (2 + x1^2*(3 - 5*x2) - 4*x2 + 3*x2^2 - x2^3 + x1^3*(-1 + 2*x2) + x1*(-4 + 8*x2 - 5*x2^2 + 2*x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W21qqbargCF[10] = (x1^3*(1 - 2*x2) + x1^2*(-3 + 5*x2) - x2*(2 - 3*x2 + x2^2) + x1*(2 - 5*x2^2 + 2*x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W21qqbargCA[1] = 1/2
    W21qqbargCA[2] = -x1
    W21qqbargCA[3] = x1^2
    W21qqbargCA[4] = -1/2 + x1 - x1^2
    W21qqbargCA[5] = -1/2 + x1 - x1^2
    W21qqbargCA[6] = -(x1^4 + 2*x1^3*(-1 + x2) + x2^2*(2 - 2*x2 + x2^2) + 2*x1*x2*(-4 + 3*x2 + x2^2) + 2*x1^2*(1 + 3*x2 + x2^2))/(2*(x1 + x2)^4)
    W21qqbargCA[7] = (-1 + x1 - x1^2 - x2 + 2*x1*x2 + x2^2)/(2*(-1 + x1 + x2)*(x1 + x2))
    W21qqbargCA[8] = -(3*x1^5 + x1^2*(-2 + x2) + x1*(-1 + x2)^2*x2^2 + x1^4*(-5 + 7*x2) + x1^3*(3 - 6*x2 + 4*x2^2) + x2^2*(-2 + 3*x2 - 3*x2^2 + x2^3))/(2*(-1 + x1 + x2)*(x1 + x2)^4)
    W21qqbargCA[9] = (-1 + x1^2 + x2 - x2^2 + x1*(-1 + 2*x2))/(2*(-1 + x1 + x2)*(x1 + x2))
    W21qqbargCA[10] = (-x1^3 + x1^4 - x1*x2^2 + x2^2*(1 - x2 + x2^2) - x1^2*(-1 + x2 + 2*x2^2))/(x1 + x2)^4
    W21qqbargCA[11] = -(x1^5 + x1^3*(3 - 2*x2) + x1^4*(-3 + x2) + x1*x2^2*(1 - 6*x2 + 7*x2^2) + x2^2*(-2 + 3*x2 - 5*x2^2 + 3*x2^3) + x1^2*(-2 + x2 + 4*x2^3))/(2*(-1 + x1 + x2)*(x1 + x2)^4)
    W21qqbargCA[12] = (2*x1^5 + 4*x1^4*(-1 + x2) + x1*(1 - 2*x2)^2*x2^2 + x1^3*(3 - 4*x2 + 2*x2^2) + x1^2*(-2 + x2 + 2*x2^3) + x2^2*(-2 + 3*x2 - 4*x2^2 + 2*x2^3))/((-1 + x1 + x2)*(x1 + x2)^4)

  
  W^{[2,2]}_{qqbar,g}

    
    W22qqbarg = CF*(L0x3*S22qqbarCF + Deltax3*D22qqbargCF + R22qqbargCF) + CA*(L0x3*S22qqbarCA + R22qqbargCA)

    
    S22qqbarCF = (1 - 2*x1 + 2*x1^2)
    
    D22qqbargCF = W22qqbargCF[1] + W22qqbargCF[2]*Log[1 - x1] + W22qqbargCF[3]*Log[x1]
    
    R22qqbargCF = W22qqbargCF[4]

    
    S22qqbarCA = (-1 + 2*x1 - 2*x1^2)/2
    
    R22qqbargCA = W22qqbargCA[1]

    
    W22qqbargCF[1] = (3*(1 - 2*x1 + 2*x1^2))/4
    W22qqbargCF[2] = -1/2 + x1 - x1^2
    W22qqbargCF[3] = -1/2 + x1 - x1^2
    W22qqbargCF[4] = (-2 + 5*x2^2 - 3*x2^3 + x1^3*(5 - 10*x2 + 4*x2^2) + x1^2*(-11 + 17*x2 - 4*x2^3) + x1*(8 - 8*x2 - 7*x2^2 + 6*x2^3))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W22qqbargCA[1] = (-x1^5 - x1^4*(1 + 3*x2) + x1^3*(1 - 2*x2^2) + x2^2*(-1 + x2 - x2^2 + x2^3) + x1^2*(-1 + x2 + 2*x2^2 + 2*x2^3) + x1*(x2^2 + 3*x2^4))/(2*(x1 + x2)^4)



W^{(2)}_{qg,q}


  W^{[2,0]}_{qg,q}

    
    This is also presented in eq. (140).

    W20qgq = CF^2*(Deltax3*D20qgqCF2 + R20qgqCF2) + CA*CF*(Deltax3*D20qgqCACF + R20qgqCACF) + CF*beta0*Deltax3*D20qgqCFbeta0

    
    D20qgqCF2 = W20qgqCF2[1] + W20qgqCF2[2]*Log[1 - x1] + W20qgqCF2[3]*Log[x1] + W20qgqCF2[4]*Log[1 - x1]^2*Log[x1] + W20qgqCF2[5]*Log[x1]^2 + W20qgqCF2[6]*Log[x1]^3 + (W20qgqCF2[7] + W20qgqCF2[8]*Log[1 - x1])*PolyLog[2, x1] + W20qgqCF2[9]*PolyLog[3, 1 - x1]
    
    R20qgqCF2 = W20qgqCF2[10] + W20qgqCF2[11]*Log[x1] + W20qgqCF2[12]*Log[x1]^2 + W20qgqCF2[13]*Log[1 - x2] + W20qgqCF2[14]*Log[x1]*Log[1 - x2] + W20qgqCF2[15]*Log[1 - x2]^2 + W20qgqCF2[16]*Log[1 - x1 - x2] + W20qgqCF2[17]*Log[x1]*Log[1 - x1 - x2] + W20qgqCF2[18]*Log[1 - x2]*Log[1 - x1 - x2] + W20qgqCF2[19]*Log[1 - x1 - x2]^2 + W20qgqCF2[20]*Log[x2] + W20qgqCF2[21]*Log[x1]*Log[x2] + W20qgqCF2[22]*Log[1 - x2]*Log[x2] +W20qgqCF2[23]*Log[1 - x1 - x2]*Log[x2] + W20qgqCF2[24]*Log[x2]^2 +W20qgqCF2[25]*Log[x1 + x2] + W20qgqCF2[26]*Log[x1]*Log[x1 + x2] + W20qgqCF2[27]*Log[1 - x2]*Log[x1 + x2] + W20qgqCF2[28]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qgqCF2[29]*Log[x2]*Log[x1 + x2] + W20qgqCF2[30]*Log[x1 + x2]^2 +W20qgqCF2[31]*PolyLog[2, -(x1/(-1 + x2))] + W20qgqCF2[32]*PolyLog[2, x2] + W20qgqCF2[33]*PolyLog[2, -(x2/x1)] +W20qgqCF2[34]*PolyLog[2, x1 + x2]

    
    D20qgqCACF = W20qgqCACF[1]*Log[1 - x1] + W20qgqCACF[2]*Log[x1] + W20qgqCACF[3]*Log[1 - x1]*Log[x1] + W20qgqCACF[4]*Log[1 - x1]^2*Log[x1] + W20qgqCACF[5]*Log[x1]^2 + W20qgqCACF[6]*Log[1 - x1]*Log[x1]^2 + W20qgqCACF[7]*Log[x1]^3 + (W20qgqCACF[8] + W20qgqCACF[9]*Log[1 - x1])*PolyLog[2, x1] + W20qgqCACF[10]*PolyLog[3, 1 - x1] + W20qgqCACF[11]*PolyLog[3, x1] + W20qgqCACF[12]
    
    R20qgqCACF = W20qgqCACF[13] + W20qgqCACF[14]*Log[1 - x1] + W20qgqCACF[15]*Log[1 - x1]^2 + W20qgqCACF[16]*Log[x1] + W20qgqCACF[17]*Log[1 - x1]*Log[x1] + W20qgqCACF[18]*Log[x1]^2 + W20qgqCACF[19]*Log[1 - x2] + W20qgqCACF[20]*Log[1 - x1]*Log[1 - x2] + W20qgqCACF[21]*Log[x1]*Log[1 - x2] + W20qgqCACF[22]*Log[1 - x2]^2 +W20qgqCACF[23]*Log[1 - x1 - x2] + W20qgqCACF[24]*Log[1 - x1]*Log[1 - x1 - x2] + W20qgqCACF[25]*Log[x1]*Log[1 - x1 - x2] + W20qgqCACF[26]*Log[1 - x2]*Log[1 - x1 - x2] + W20qgqCACF[27]*Log[1 - x1 - x2]^2 + W20qgqCACF[28]*Log[x2] + W20qgqCACF[29]*Log[1 - x1]*Log[x2] + W20qgqCACF[30]*Log[x1]*Log[x2] + W20qgqCACF[31]*Log[1 - x2]*Log[x2] + W20qgqCACF[32]*Log[1 - x1 - x2]*Log[x2] + W20qgqCACF[33]*Log[x2]^2 + W20qgqCACF[34]*Log[x1 + x2] + W20qgqCACF[35]*Log[1 - x1]*Log[x1 + x2] + W20qgqCACF[36]*Log[x1]*Log[x1 + x2] + W20qgqCACF[37]*Log[1 - x2]*Log[x1 + x2] + W20qgqCACF[38]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qgqCACF[39]*Log[x2]*Log[x1 + x2] + W20qgqCACF[40]*Log[x1 + x2]^2 + W20qgqCACF[41]*PolyLog[2, x1] + W20qgqCACF[42]*PolyLog[2, -(x1/(-1 + x2))] + W20qgqCACF[43]*PolyLog[2, x2] + W20qgqCACF[44]*PolyLog[2, -(x2/(-1 + x1))] + W20qgqCACF[45]*PolyLog[2, -(x2/x1)] + W20qgqCACF[46]*PolyLog[2, x1 + x2]

    
    D20qgqCFbeta0 = W20qgqCFbeta0[1] + W20qgqCFbeta0[2]*Log[x1] + W20qgqCFbeta0[3]*Log[x1]^2

    
    W20qgqCF2[1] = (-(Pi^2*(-1 + x1)) - 3*(1 + x1))/6
    W20qgqCF2[2] = (-3*(-1 + x1)*x1 + Pi^2*(1 + x1^2))/(6 - 6*x1)
    W20qgqCF2[3] = (5 + 6*x1 + 5*x1^2)/(2*(-1 + x1))
    W20qgqCF2[4] = (3*(1 + x1^2))/(2*(-1 + x1))
    W20qgqCF2[5] = (1 + 4*x1 + x1^2)/(4*(-1 + x1))
    W20qgqCF2[6] = (1 + x1^2)/(6*(-1 + x1))
    W20qgqCF2[7] = -1 + x1
    W20qgqCF2[8] = (1 + x1^2)/(-1 + x1)
    W20qgqCF2[9] = (3*(1 + x1^2))/(-1 + x1)
    W20qgqCF2[10] = (3*x1^2*(4 - (2 + 5*Pi^2)*x2 + (10 + 3*Pi^2)*x2^2) + 3*x1^3*(Pi^2*(-2 + x2) + 2*(2 + x2)) + (-1 + x2)*x2*(Pi^2*(1 - 2*x2 + 4*x2^2) + 6*(3 - 8*x2 + 6*x2^2)) + x1*(Pi^2*(-2 + 5*x2 - 16*x2^2 + 10*x2^3) + 6*(2 + 3*x2 - 12*x2^2 + 10*x2^3)))/(12*(-1 + x2)^2*(x1 + x2)^2)
    W20qgqCF2[11] = -((-1 + x2)^2*x2 + x1^3*(2 + x2 + x2^2) + x1*(2 - 9*x2 + 9*x2^2 - 2*x2^3) + x1^2*(-4 + 7*x2 + x2^3))/(2*(-1 + x2)^2*x2*(-1 + x1 + x2)*(x1 + x2))
    W20qgqCF2[12] = (x1^4*(4 - 10*x2 + 5*x2^2) + (-1 + x2)^2*x2^2*(3 - 6*x2 + 8*x2^2) + 2*x1^3*x2*(9 - 20*x2 + 10*x2^2) + 2*x1*(-1 + x2)^2*x2*(3 - 6*x2 + 13*x2^2) + x1^2*(4 - 14*x2 + 48*x2^2 - 72*x2^3 + 33*x2^4))/(4*(-1 + x2)^2*x2*(-1 + x1 + x2)*(x1 + x2)^2)
    W20qgqCF2[13] = (x1^2*(1 + x2)^2 + (-1 + x2)^2*(1 - x2 + x2^2) + x1*(-2 + x2 + x2^3))/((-1 + x2)^2*x2*(-1 + x1 + x2))
    W20qgqCF2[14] = -((4*x1*(-1 + x2)^2*x2 + x1^2*(1 - 4*x2 + 2*x2^2) + (-1 + x2)^2*(1 - 2*x2 + 3*x2^2))/((-1 + x2)^2*x2*(-1 + x1 + x2)))
    W20qgqCF2[15] = (8*x1*(-1 + x2)^2*x2 + x1^2*(1 - 8*x2 + 4*x2^2) + (-1 + x2)^2*(1 - 2*x2 + 5*x2^2))/(2*(-1 + x2)^2*x2*(-1 + x1 + x2))
    W20qgqCF2[16] = -(-1 + 3*x2 - 4*x2^2 + 2*x2^3 + 2*x1*x2*(1 + x2) + x1^2*(3 + x2))/(2*(-1 + x2)^2*(x1 + x2))
    W20qgqCF2[17] = (3*x1^3*(-2 + x2) + 3*x1^2*x2*(-5 + 3*x2) + x2*(-1 + 3*x2 - 6*x2^2 + 4*x2^3) + x1*(-2 + 5*x2 - 16*x2^2 + 10*x2^3))/(2*(-1 + x2)^2*(x1 + x2)^2), W20qgqCF2[18] = (-2*(x1*(-2 + x2) + (-1 + x2)*x2))/(-1 + x2)^2
    W20qgqCF2[19] = (x1^3*(-2 + x2) + x1^2*x2*(-5 + 3*x2) + x2*(1 - 3*x2 + 2*x2^2) + x1*(2 - 5*x2 + 2*x2^3))/(4*(-1 + x2)^2*(x1 + x2)^2)
    W20qgqCF2[20] = (-1 + 3*x2 - 4*x2^2 + 2*x2^3 + 2*x1*x2*(1 + x2) + x1^2*(3 + x2))/(2*(-1 + x2)^2*(x1 + x2))
    W20qgqCF2[21] = (x1^4*(2 - 2*x2 + x2^2) + 2*x1^3*x2*(3 - 4*x2 + 2*x2^2) + (-1 + x2)^2*x2^2*(1 - 2*x2 + 2*x2^2) + 2*x1*(-1 + x2)^2*x2*(1 - 2*x2 + 3*x2^2) + x1^2*(2 - 6*x2 + 14*x2^2 - 16*x2^3 + 7*x2^4))/(2*(-1 + x2)^2*x2*(-1 + x1 + x2)*(x1 + x2)^2)
    W20qgqCF2[22] = -((x1^2 + (-1 + x2)^4)/((-1 + x2)^2*x2*(-1 + x1 + x2)))
    W20qgqCF2[23] = -(x1^3*(-2 + x2) + x1^2*x2*(-5 + 3*x2) + x2*(1 - 3*x2 + 2*x2^2) + x1*(2 - 5*x2 + 2*x2^3))/(2*(-1 + x2)^2*(x1 + x2)^2)
    W20qgqCF2[24] = (x1^3*(-2 + x2) + x1^2*x2*(-5 + 3*x2) + x2*(1 - 3*x2 + 2*x2^2) + x1*(2 - 5*x2 + 2*x2^3))/(4*(-1 + x2)^2*(x1 + x2)^2)
    W20qgqCF2[25] = -((x1^3 + (-1 + x2)^2*x2^2 + x1^2*(-2 + 3*x2 + x2^2) + x1*(1 - 3*x2 + x2^2 + 2*x2^3))/((-1 + x2)*x2*(-1 + x1 + x2)*(x1 + x2)))
    W20qgqCF2[26] = -((3*x1^4 + 12*x1^3*x2 + 4*x1*x2*(1 - 2*x2 + 4*x2^2) + x2^2*(2 - 4*x2 + 5*x2^2) + x1^2*(3 - 4*x2 + 20*x2^2))/(x2*(-1 + x1 + x2)*(x1 + x2)^2))
    W20qgqCF2[27] = (2*(1 + x1^2 - 2*x2 + 2*x1*x2 + 2*x2^2))/(x2*(-1 + x1 + x2))
    W20qgqCF2[28] = (-(x1^3*(-2 + x2)) + x2 + x1^2*(5 - 3*x2)*x2 - 3*x2^2 + 4*x2^3 - 2*x2^4 + x1*(2 - 5*x2 + 8*x2^2 - 4*x2^3))/((-1 + x2)^2*(x1 + x2)^2)
    W20qgqCF2[29] = -((x1^4 + 4*x1^3*x2 + 4*x1*x2^3 + x2^4 + x1^2*(1 + 6*x2^2))/(x2*(-1 + x1 + x2)*(x1 + x2)^2))
    W20qgqCF2[30] = (2*x1^4 + 8*x1^3*x2 + x2^2*(1 - 2*x2 + 3*x2^2) + 2*x1*x2*(1 - 2*x2 + 5*x2^2) + x1^2*(2 - 2*x2 + 13*x2^2))/(x2*(-1 + x1 + x2)*(x1 + x2)^2)
    W20qgqCF2[31] = (4*x1*(-1 + x2)^2*x2 + x1^2*(1 - 4*x2 + 2*x2^2) + (-1 + x2)^2*(1 - 2*x2 + 3*x2^2))/((-1 + x2)^2*x2*(-1 + x1 + x2))
    W20qgqCF2[32] = (4*x1*(-1 + x2)^2*x2 + x1^2*(1 - 4*x2 + 2*x2^2) + (-1 + x2)^2*(1 - 2*x2 + 3*x2^2))/((-1 + x2)^2*x2*(-1 + x1 + x2))
    W20qgqCF2[33] = (4*x1*(-1 + x2)^2*x2 + x1^2*(1 - 4*x2 + 2*x2^2) + (-1 + x2)^2*(1 - 2*x2 + 3*x2^2))/((-1 + x2)^2*x2*(-1 + x1 + x2))
    W20qgqCF2[34] = -((4*x1*(-1 + x2)^2*x2 + x1^2*(1 - 4*x2 + 2*x2^2) + (-1 + x2)^2*(1 - 2*x2 + 3*x2^2))/((-1 + x2)^2*x2*(-1 + x1 + x2)))
    W20qgqCACF[1] = (-3*(-1 + x1)*x1 + Pi^2*(1 + x1^2))/(6*(-1 + x1))
    W20qgqCACF[2] = (7 + 7*x1^2)/(6 - 6*x1)
    W20qgqCACF[3] = 1 - x1
    W20qgqCACF[4] = (1 + x1^2)/(1 - x1)
    W20qgqCACF[5] = (-1 + x1)/2
    W20qgqCACF[6] = (1 + x1^2)/(2*(-1 + x1))
    W20qgqCACF[7] = (1 + x1^2)/(6 - 6*x1)
    W20qgqCACF[8] = 1 - x1
    W20qgqCACF[9] = (1 + x1^2)/(1 - x1)
    W20qgqCACF[10] = (-2*(1 + x1^2))/(-1 + x1)
    W20qgqCACF[11] = (1 + x1^2)/(-1 + x1)
    W20qgqCACF[12] = (-29 - 24*x1 + 72*Zeta[3] + x1^2*(-11 + 72*Zeta[3]))/(18*(-1 + x1))
    W20qgqCACF[13] = (Pi^2*(1 - 3*x1^5 + x1^4*(11 - 5*x2) - 3*x2 + x2^2 - 2*x2^3 - x1^3*(16 - 6*x2 + x2^2) + x1*(-5 + 2*x2 + 5*x2^2) +x1^2*(12 - 5*x2^2 - 2*x2^3)) + 12*(-1 + x1^5 + 4*x2 - 6*x2^2 + 3*x2^3 + x1^4*(-2 + 4*x2) + x1^3*(1 + 3*x2 + 6*x2^2) + x1^2*(-1 - 14*x2 + 14*x2^2 + 3*x2^3) + x1*(2 + 3*x2 - 14*x2^2 + 10*x2^3)))/(12*(-1 + x1)^4*(-1 + x1 + x2))
    W20qgqCACF[14] = (1 + x1^6 - 5*x2 + 17*x2^2 - 24*x2^3 + 12*x2^4 + x1^5*(-6 + 5*x2) + x1^4*(15 - 25*x2 + 9*x2^2) + x1^3*(-20 + 50*x2 - 28*x2^2 + 8*x2^3) + x1^2*(15 - 50*x2 + 46*x2^2 + 4*x2^4) + x1*(-6 + 25*x2 - 44*x2^2 + 16*x2^3 + 8*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[15] = -(7 + 7*x1^6 - 31*x2 + 43*x2^2 - 32*x2^3 + 12*x2^4 + 7*x1^5*(-4 + 5*x2) + x1^4*(49 - 107*x2 + 47*x2^2) + 2*x1^3*(-28 + 71*x2 - 56*x2^2 + 16*x2^3) + x1*(-28 + 95*x2 - 104*x2^2 + 48*x2^3) + x1^2*(49 - 134*x2 + 126*x2^2 - 48*x2^3 + 12*x2^4))/(4*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[16] = (x1^6 + x1^5*(-6 + 4*x2) + (1 - 2*x2 + 2*x2^2)^2 + x1^4*(15 - 18*x2 + 8*x2^2) + 2*x1^3*(-10 + 17*x2 - 9*x2^2 + 4*x2^3) + 2*x1*(-3 + 9*x2 - 9*x2^2 + 2*x2^4) + x1^2*(15 - 34*x2 + 20*x2^2 + 4*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[17] = -(1 + x1^6 - 9*x2 + 13*x2^2 - 8*x2^3 + 4*x2^4 + x1^5*(-4 + 5*x2) + x1^4*(7 - 13*x2 + 9*x2^2) + 2*x1^3*(-4 + 9*x2 - 8*x2^2 + 4*x2^3) + x1*(-4 + 25*x2 - 24*x2^2 + 8*x2^3) + x1^2*(7 - 26*x2 + 18*x2^2 - 8*x2^3 + 4*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[18] = (-1 + 7*x1^5 + 3*x2 - 7*x2^2 + 2*x2^3 + 3*x1^4*(-5 + 3*x2) + x1^3*(4 - 18*x2 + 7*x2^2) + x1*(-3 - 6*x2 + 13*x2^2) + x1^2*(8 + 12*x2 - 13*x2^2 + 2*x2^3))/(4*(-1 + x1)^4*(-1 + x1 + x2))
    W20qgqCACF[19] = (1 + x1^2 + x1*(-2 + x2) - x2 + x2^2)/(2*(-1 + x1)*(-1 + x1 + x2))
    W20qgqCACF[20] = (-1 + x1^3 + x1^2*(-1 + x2) + x1*(-1 + x2)^2 + 5*x2 - 5*x2^2 + 2*x2^3)/((-1 + x1)*x2*(-1 + x1 + x2))
    W20qgqCACF[21] = (-2 + 2*x1^3 + 6*x2 - 6*x2^2 + x2^3 + x1^2*(-2 + 4*x2) + x1*(2 - 8*x2 + 4*x2^2))/(2*(-1 + x1)*x2*(-1 + x1 + x2))
    W20qgqCACF[22] = -(-4 + 4*x1^3 + 14*x2 - 14*x2^2 + 3*x2^3 + x1^2*(-4 + 8*x2) + 4*x1*(1 - 4*x2 + 2*x2^2))/(4*(-1 + x1)*x2*(-1 + x1 + x2))
    W20qgqCACF[23] = -(-1 + x1^5 + 4*x2 - 5*x2^2 + 4*x2^3 + x1^4*(-5 + 4*x2) + x1^3*(10 - 14*x2 + 5*x2^2) + x1^2*(-10 + 20*x2 - 3*x2^2 + 4*x2^3) + x1*(5 - 14*x2 + 3*x2^2 + 4*x2^3))/(2*(-1 + x1)^4*x2)
    W20qgqCACF[24] = (2*(-1 + x1^5 + 4*x2 - 3*x2^2 + 2*x2^3 + x1^4*(-3 + 4*x2) + x1^3*(4 - 8*x2 + 3*x2^2) + x1*(3 - 8*x2 + 5*x2^2) + x1^2*(-4 + 8*x2 - 5*x2^2 + 2*x2^3)))/((-1 + x1)^4*x2)
    W20qgqCACF[25] = -(-1 + x1^5 + x2 + x2^2 - 2*x2^3 - x1^4*(3 + x2) + x1*(3 - 10*x2 + x2^2) - x1^3*(-4 + 6*x2 + x2^2) - x1^2*(4 - 16*x2 + x2^2 + 2*x2^3))/(2*(-1 + x1)^4*x2)
    W20qgqCACF[26] = (1 + x1^2 - 3*x2 + x1*x2 + x2^2)/((-1 + x1)*x2)
    W20qgqCACF[27] = -(-1 + x1^5 + 3*x1^4*(-1 + x2) + 5*x2 - 3*x2^2 + 2*x2^3 + x1^3*(4 - 6*x2 + 3*x2^2) + x1*(3 - 10*x2 + 5*x2^2) + x1^2*(-4 + 8*x2 - 5*x2^2 + 2*x2^3))/(4*(-1 + x1)^4*x2)
    W20qgqCACF[28] = (2*x1^4 + x2*(-8 + 15*x2 - 8*x2^2) + x1^2*(6 - 20*x2 - 3*x2^2) + x1^3*(-6 + 6*x2 + x2^2) - x1*(2 - 22*x2 + 13*x2^2 + 4*x2^3))/(2*(-1 + x1)^4*(-1 + x1 + x2))
    W20qgqCACF[29] = (3 + 3*x1^6 - 11*x2 + 15*x2^2 - 12*x2^3 + 4*x2^4 + 3*x1^5*(-4 + 5*x2) + x1^4*(21 - 47*x2 + 19*x2^2) + 2*x1^3*(-12 + 31*x2 - 24*x2^2 + 6*x2^3) + x1*(-12 + 35*x2 - 40*x2^2 + 20*x2^3) + x1^2*(21 - 54*x2 + 54*x2^2 - 20*x2^3 + 4*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[30] = -(3 + 3*x1^6 - 6*x2 + 8*x2^2 - 8*x2^3 + 2*x2^4 + 2*x1^5*(-6 + 7*x2) + x1^4*(21 - 46*x2 + 16*x2^2) + 4*x1^3*(-6 + 15*x2 - 11*x2^2 + 2*x2^3) + 2*x1*(-6 + 11*x2 - 14*x2^2 + 8*x2^3) + x1^2*(21 - 44*x2 + 48*x2^2 - 16*x2^3 + 2*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[31] = -(2 - 2*x2 + x2^2)/(2*(-1 + x1)*(-1 + x1 + x2))
    W20qgqCACF[32] = -(-3 + 3*x1^5 + 11*x2 - 9*x2^2 + 6*x2^3 + x1^4*(-9 + 13*x2) + x1^3*(12 - 26*x2 + 9*x2^2) + x1*(9 - 22*x2 + 15*x2^2) + 3*x1^2*(-4 + 8*x2 - 5*x2^2 + 2*x2^3))/(2*(-1 + x1)^4*x2)
    W20qgqCACF[33] = (-3 + x1^5 + 5*x2 - 3*x2^2 + 2*x2^3 + x1^3*x2*(-2 + 3*x2) + x1^4*(-1 + 3*x2) + x1*(7 - 6*x2 + x2^2) +x1^2*(-4 - x2^2 + 2*x2^3))/(4*(-1 + x1)^4*(-1 + x1 + x2))
    W20qgqCACF[34] = -(1 + x1^4 - 3*x2 - 3*x2^2 + 4*x2^3 + x1^3*(-4 + 3*x2) + x1^2*(6 - 5*x2 + 5*x2^2) + x1*(-4 + 5*x2 + 6*x2^2 + 4*x2^3))/(2*(-1 + x1)^3*x2)
    W20qgqCACF[35] = -((-1 + x1^3 + x2 - x2^2 + 2*x2^3 + x1^2*(-1 + 5*x2) + x1*(1 - 2*x2 + 5*x2^2))/((-1 + x1)*x2*(-1 + x1 + x2)))
    W20qgqCACF[36] = (-3 + 3*x1^3 + 5*x2 - 5*x2^2 + x2^3 + x1^2*(-3 + 7*x2) + x1*(3 - 10*x2 + 7*x2^2))/(2*(-1 + x1)*x2*(-1 + x1 + x2))
    W20qgqCACF[37] = -((1 + x1^2 - 2*x2 + 2*x1*x2 + 2*x2^2)/(x2*(-1 + x1 + x2)))
    W20qgqCACF[38] = (2*(-1 + x1^5 + 3*x1^4*(-1 + x2) + 3*x2 - 2*x2^2 + x2^3 + 2*x1^3*(2 - 4*x2 + x2^2) + x1*(3 - 8*x2 + 4*x2^2) + x1^2*(-4 + 10*x2 - 4*x2^2 + x2^3)))/((-1 + x1)^4*x2)
    W20qgqCACF[39] = (-3 + 3*x1^3 + 3*x2 - 3*x2^2 + 5*x2^3 + x1^2*(-3 + 13*x2) + x1*(3 - 6*x2 + 13*x2^2))/(2*(-1 + x1)*x2*(-1 + x1 + x2))
    W20qgqCACF[40] = (3 + 3*x1^2 - x2 + 7*x1*x2 + 3*x2^2)/(2*x2 - 2*x1*x2)
    W20qgqCACF[41] = -(1 + x1^6 - x2 + 5*x2^2 - 8*x2^3 + 4*x2^4 + x1^5*(-4 + 13*x2) + x1^4*(7 - 37*x2 + 17*x2^2) + x1^3*(-8 + 34*x2 - 32*x2^2 + 8*x2^3) + x1*(-4 + x2 - 8*x2^2 + 8*x2^3) + x1^2*(7 - 10*x2 + 18*x2^2 - 8*x2^3 + 4*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[42] = -(-4 + 4*x1^3 + 16*x2 - 16*x2^2 + 5*x2^3 + x1^2*(-4 + 6*x2) + 2*x1*(2 - 6*x2 + 3*x2^2))/(2*(-1 + x1)*x2*(-1 + x1 + x2))
    W20qgqCACF[43] = (4 - 2*x1^2 - 2*x1*(-2 + x2) - 4*x2 + 3*x2^2)/(2*(-1 + x1)*(-1 + x1 + x2))
    W20qgqCACF[44] = -(5 + 5*x1^6 - 21*x2 + 25*x2^2 - 16*x2^3 + 4*x2^4 + x1^5*(-20 + 17*x2) + x1^4*(35 - 57*x2 + 21*x2^2) + 2*x1^3*(-20 + 45*x2 - 32*x2^2 + 8*x2^3) + x1*(-20 + 69*x2 - 72*x2^2 + 32*x2^3) + x1^2*(35 - 98*x2 + 90*x2^2 - 32*x2^3 + 4*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[45] = (1 + x1^6 - 5*x2 + 9*x2^2 - 11*x2^3 + 4*x2^4 + x1^5*(-4 + 11*x2) + x1^4*(7 - 27*x2 + 15*x2^2) + x1^3*(-8 + 20*x2 - 30*x2^2 + 11*x2^3) + x1*(-4 + 9*x2 - 18*x2^2 + 17*x2^3) + x1^2*(7 - 8*x2 + 24*x2^2 - 17*x2^3 + 4*x2^4))/(2*(-1 + x1)^4*x2*(-1 + x1 + x2))
    W20qgqCACF[46] = (-5 + 5*x1^5 + 12*x2 - 9*x2^2 + 4*x2^3 + x1^4*(-15 + 14*x2) + x1^3*(20 - 38*x2 + 9*x2^2) + x1*(15 - 34*x2 + 19*x2^2) + x1^2*(-20 + 46*x2 - 19*x2^2 + 4*x2^3))/(2*(-1 + x1)^4*x2)
    W20qgqCFbeta0[1] = (13 + 30*x1 + 13*x1^2)/(18 - 18*x1)
    W20qgqCFbeta0[2] = (1 + 3*x1 + x1^2)/(3 - 3*x1)
    W20qgqCFbeta0[3] = (1 + x1^2)/(4 - 4*x1)


  W^{[2,1]}_{qg,q}

    
    W21qgq = CF^2*(Deltax3*D21qgqCF2 + R21qgqCF2) + CA*CF*(Deltax3*D21qgqCACF + R21qgqCACF) + CF*beta0*Deltax3*D21qgqCFbeta0

    
    D21qgqCF2 = W21qgqCF2[1] + W21qgqCF2[2]*Log[x1] + W21qgqCF2[3]*Log[x1]^2 + W21qgqCF2[4]*PolyLog[2, x1]
    
    R21qgqCF2 = W21qgqCF2[5] + W21qgqCF2[6]*Log[x1] + W21qgqCF2[7]*Log[1 - x2] + W21qgqCF2[8]*Log[1 - x1 - x2] + W21qgqCF2[9]*Log[x2] + W21qgqCF2[10]*Log[x1 + x2]

    
    D21qgqCACF = W21qgqCACF[1] + W21qgqCACF[2]*Log[1 - x1]*Log[x1] + W21qgqCACF[3]*Log[x1]^2 + W21qgqCACF[4]*PolyLog[2, x1]
    
    R21qgqCACF = W21qgqCACF[5] + W21qgqCACF[6]*Log[1 - x1] + W21qgqCACF[7]*Log[x1] + W21qgqCACF[8]*Log[1 - x2] + W21qgqCACF[9]*Log[1 - x1 - x2] + W21qgqCACF[10]*Log[x2] + W21qgqCACF[11]*Log[x1 + x2]

    
    D21qgqCFbeta0 = W21qgqCFbeta0[1] + W21qgqCFbeta0[2]*Log[x1]

    
    W21qgqCF2[1] = (3 - 3*x1 + Pi^2*(1 + x1^2))/(3*(-1 + x1))
    W21qgqCF2[2] = (3*(1 + x1^2))/(-1 + x1)
    W21qgqCF2[3] = (1 + x1^2)/(-1 + x1)
    W21qgqCF2[4] = (-2*(1 + x1^2))/(-1 + x1)
    W21qgqCF2[5] = (3*x1^3 + 2*x1^2*x2*(2 + x2) + 2*x2*(-1 + 2*x2 - 2*x2^2 + x2^3) + x1*(-1 + 2*x2 - 2*x2^2 + 4*x2^3))/((-1 + x2)^2*(x1 + x2)^2)
    W21qgqCF2[6] = (x1^4*(2 - 2*x2 + x2^2) + 2*x1^3*x2*(3 - 4*x2 + 2*x2^2) + (-1 + x2)^2*x2^2*(1 - 2*x2 + 2*x2^2) + 2*x1*(-1 + x2)^2*x2*(1 - 2*x2 + 3*x2^2) + x1^2*(2 - 6*x2 + 14*x2^2 - 16*x2^3 + 7*x2^4))/((-1 + x2)^2*x2*(-1 + x1 + x2)*(x1 + x2)^2)
    W21qgqCF2[7] = (-2*(x1^2 + (-1 + x2)^4))/((-1 + x2)^2*x2*(-1 + x1 + x2))
    W21qgqCF2[8] = -((x1^3*(-2 + x2) + x1^2*x2*(-5 + 3*x2) + x2*(1 - 3*x2 + 2*x2^2) + x1*(2 - 5*x2 + 2*x2^3))/((-1 + x2)^2*(x1 + x2)^2))
    W21qgqCF2[9] = (x1^3*(-2 + x2) + x1^2*x2*(-5 + 3*x2) + x2*(1 - 3*x2 + 2*x2^2) + x1*(2 - 5*x2 + 2*x2^3))/((-1 + x2)^2*(x1 + x2)^2)
    W21qgqCF2[10] = (-2*(x1^4 + 4*x1^3*x2 + 4*x1*x2^3 + x2^4 + x1^2*(1 + 6*x2^2)))/(x2*(-1 + x1 + x2)*(x1 + x2)^2)
    W21qgqCACF[1] = (7 - 3*x1 + 4*x1^2)/(3 - 3*x1)
    W21qgqCACF[2] = (2*(1 + x1^2))/(-1 + x1)
    W21qgqCACF[3] = (1 + x1^2)/(1 - x1)
    W21qgqCACF[4] = (2*(1 + x1^2))/(-1 + x1)
    W21qgqCACF[5] = (1 + x1^4 + 2*x1^3*(-1 + x2) - 2*x2 + 2*x2^2 + 2*x1^2*(1 + 3*x2 + x2^2) + x1*(-2 - 6*x2 + 8*x2^2))/(-1 + x1)^4
    W21qgqCACF[6] = -((1 + x1^6 - 9*x2 + 13*x2^2 - 8*x2^3 + 4*x2^4 + x1^5*(-4 + 5*x2) + x1^4*(7 - 13*x2 + 9*x2^2) + 2*x1^3*(-4 + 9*x2 - 8*x2^2 + 4*x2^3) + x1*(-4 + 25*x2 - 24*x2^2 + 8*x2^3) + x1^2*(7 - 26*x2 + 18*x2^2 - 8*x2^3 + 4*x2^4))/((-1 + x1)^4*x2*(-1 + x1 + x2)))
    W21qgqCACF[7] = -(((1 + x1^2)*(1 + x1^4 + 4*x1^3*(-1 + x2) + 6*x1^2*(-1 + x2)^2 + 4*x1*(-1 + x2)^3 - 4*x2 + 6*x2^2 - 4*x2^3 + 2*x2^4))/((-1 + x1)^4*x2*(-1 + x1 + x2)))
    W21qgqCACF[8] = -((2 - 2*x2 + x2^2)/((-1 + x1)*(-1 + x1 + x2)))
    W21qgqCACF[9] = (-1 + x1^5 + 3*x1^4*(-1 + x2) + 5*x2 - 3*x2^2 + 2*x2^3 + x1^3*(4 - 6*x2 + 3*x2^2) + x1*(3 - 10*x2 + 5*x2^2) + x1^2*(-4 + 8*x2 - 5*x2^2 + 2*x2^3))/((-1 + x1)^4*x2)
    W21qgqCACF[10] = (-3 + x1^5 + 5*x2 - 3*x2^2 + 2*x2^3 + x1^3*x2*(-2 + 3*x2) + x1^4*(-1 + 3*x2) + x1*(7 - 6*x2 + x2^2) +x1^2*(-4 - x2^2 + 2*x2^3))/((-1 + x1)^4*(-1 + x1 + x2))
    W21qgqCACF[11] = (1 + x1^2 + 2*x1*x2 + x2^2)/((-1 + x1)*x2)
    W21qgqCFbeta0[1] = (5 + 5*x1^2)/(3 - 3*x1)
    W21qgqCFbeta0[2] = (1 + x1^2)/(1 - x1)


  W^{[2,2]}_{qg,q}

    
    W22qgq = CF^2*(Deltax3*D22qgqCF2 + R22qgqCF2) + CA*CF*(L0x3*S22qgqCACF + Deltax3*D22qgqCACF + R22qgqCACF) + CF*beta0*Deltax3*D22qgqCFbeta0

    
    D22qgqCF2 = W22qgqCF2[1]*Log[x1]
    
    R22qgqCF2 = W22qgqCF2[2]

    
    S22qgqCACF = (1 + x1^2)/(1 - x1)
    
    D22qgqCACF = W22qgqCACF[1]*Log[1 - x1]
    
    R22qgqCACF = W22qgqCACF[2]

    
    D22qgqCFbeta0 = W22qgqCFbeta0[1]

    
    W22qgqCF2[1] = (1 + x1^2)/(-1 + x1)
    W22qgqCF2[2] = (x1^3*(-2 + x2) + x1^2*x2*(-5 + 3*x2) + x2*(1 - 3*x2 + 2*x2^2) + x1*(2 - 5*x2 + 2*x2^3))/(2*(-1 + x2)^2*(x1 + x2)^2)
    W22qgqCACF[1] = (1 + x1^2)/(-1 + x1)
    W22qgqCACF[2] = -(((1 + x1^2)*(-1 + x1^3 + 2*x2 - x2^2 + x2^3 + x1^2*(-3 + 2*x2) + x1*(3 - 4*x2 + x2^2)))/((-1 + x1)^4*x2))
    W22qgqCFbeta0[1] = (1 + x1^2)/(2 - 2*x1)


W^{(2)}_{qg,g}


  W^{[2,0]}_{qg,g}

    
    This is also presented in eq. (140).

    W20qgg = CF*R20qggCF + CA*R20qggCA

    
    R20qggCF = W20qggCF[1] + W20qggCF[2]*Log[1 - x1] + W20qggCF[3]*Log[1 - x1]^2 + W20qggCF[4]*Log[x1] + W20qggCF[5]*Log[1 - x1]*Log[x1] + W20qggCF[6]*Log[x1]^2 + W20qggCF[7]*Log[1 - x1 - x2] + W20qggCF[8]*Log[1 - x1]*Log[1 - x1 - x2] + W20qggCF[9]*Log[x1]*Log[1 - x1 - x2] + W20qggCF[10]*Log[1 - x1 - x2]^2 + W20qggCF[11]*Log[x2] + W20qggCF[12]*Log[1 - x1]*Log[x2] + W20qggCF[13]*Log[x1]*Log[x2] + W20qggCF[14]*Log[1 - x1 - x2]*Log[x2] + W20qggCF[15]*Log[x2]^2 + W20qggCF[16]*Log[x1 + x2] + W20qggCF[17]*Log[1 - x1]*Log[x1 + x2] +W20qggCF[18]*Log[x1]*Log[x1 + x2] + W20qggCF[19]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qggCF[20]*Log[x2]*Log[x1 + x2] + W20qggCF[21]*Log[x1 + x2]^2 + W20qggCF[22]*PolyLog[2, x1] + W20qggCF[23]*PolyLog[2, -(x1/x2)] + W20qggCF[24]*PolyLog[2, -(x2/(-1 + x1))] + W20qggCF[25]*PolyLog[2, x1 + x2]

    
    R20qggCA = W20qggCA[1] + W20qggCA[2]*Log[1 - x1] + W20qggCA[3]*Log[1 - x1]^2 + W20qggCA[4]*Log[x1] + W20qggCA[5]*Log[1 - x1]*Log[x1] + W20qggCA[6]*Log[x1]^2 + W20qggCA[7]*Log[1 - x2] + W20qggCA[8]*Log[1 - x1]*Log[1 - x2] + W20qggCA[9]*Log[x1]*Log[1 - x2] + W20qggCA[10]*Log[1 - x2]^2 + W20qggCA[11]*Log[1 - x1 - x2] + W20qggCA[12]*Log[1 - x1]*Log[1 - x1 - x2] + W20qggCA[13]*Log[x1]*Log[1 - x1 - x2] + W20qggCA[14]*Log[1 - x2]*Log[1 - x1 - x2] + W20qggCA[15]*Log[1 - x1 - x2]^2 + W20qggCA[16]*Log[x2] + W20qggCA[17]*Log[1 - x1]*Log[x2] + W20qggCA[18]*Log[x1]*Log[x2] + W20qggCA[19]*Log[1 - x2]*Log[x2] + W20qggCA[20]*Log[1 - x1 - x2]*Log[x2] + W20qggCA[21]*Log[x2]^2 + W20qggCA[22]*Log[x1 + x2] + W20qggCA[23]*Log[1 - x1]*Log[x1 + x2] +W20qggCA[24]*Log[x1]*Log[x1 + x2] + W20qggCA[25]*Log[1 - x2]*Log[x1 + x2] + W20qggCA[26]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qggCA[27]*Log[x2]*Log[x1 + x2] + W20qggCA[28]*Log[x1 + x2]^2 + W20qggCA[29]*PolyLog[2, x1] + W20qggCA[30]*PolyLog[2, -(x1/(-1 + x2))] + W20qggCA[31]*PolyLog[2, x2] + W20qggCA[32]*PolyLog[2, -(x2/(-1 + x1))] + W20qggCA[33]*PolyLog[2, -(x2/x1)] + W20qggCA[34]*PolyLog[2, x1 + x2]

    
    W20qggCF[1] = (-6*(8*x1^6 + 24*x1^5*(-1 + x2) + x2^2*(3 + 2*x2 + 3*x2^2) + 4*x1^4*(6 - 14*x2 + 7*x2^2) - x1*x2*(3 + 7*x2 - 7*x2^2 + x2^3) + x1^2*x2*(-5 + 26*x2 - 13*x2^2 + 4*x2^3) + 4*x1^3*(-2 + 10*x2 - 11*x2^2 + 4*x2^3)) + Pi^2*(8*x1^6 + 24*x1^5*(-1 + x2) + 28*x1^4*(-1 + x2)^2 + x2^2*(3 + x2^2) - 2*x1*x2*(-3 + 6*x2 - 2*x2^2 + x2^3) + 4*x1^3*(-4 + 13*x2 - 11*x2^2 + 4*x2^3) + 2*x1^2*(2 - 13*x2 + 14*x2^2 - 7*x2^3 + 2*x2^4)))/(24*(-1 + x1)^2*x2*(x1 + x2)^2)
    W20qggCF[2] = (2 - 4*x1 + 2*x1^2 - 3*x2)/(2*(-1 + x1)^2)
    W20qggCF[3] = (4 + 8*x1^4 + 8*x1^3*(-3 + x2) + x2^2 - 2*x1*(8 - x2 + x2^2) + 2*x1^2*(14 - 5*x2 + 2*x2^2))/(4*(-1 + x1)^2*x2)
    W20qggCF[4] = -(2*x1^4 + 4*x1^3*(-1 + x2) + 2*x2^3 + x1^2*(3 - 2*x2 + 3*x2^2) + x1*(-1 + x2 + 3*x2^2 + x2^3))/(4*(-1 + x1)^2*(x1 + x2)^2)
    W20qggCF[5] = (2*x1^2 + 2*x1*(-1 + x2) - x2)/(2*(-1 + x1)^2)
    W20qggCF[6] = ((1 + x2)*(4*x1^3 + 6*x1^2*(-1 + x2) - (-1 + x2)*x2 + 2*x1*(1 - 3*x2 + x2^2)))/(8*(-1 + x1)^2*(x1 + x2)^2)
    W20qggCF[7] = (2*x1^4 + 4*x1^3*(-1 + x2) + 2*x2^3 + x1^2*(3 - 2*x2 + 3*x2^2) + x1*(-1 + x2 + 3*x2^2 + x2^3))/(4*(-1 + x1)^2*(x1 + x2)^2)
    W20qggCF[8] = -((1 - 4*x1 + 2*x1^4 + 2*x1^3*(-3 + x2) + x1^2*(7 - 2*x2 + x2^2))/((-1 + x1)^2*x2))
    W20qggCF[9] = -((1 + x2)*(4*x1^3 + 6*x1^2*(-1 + x2) - (-1 + x2)*x2 + 2*x1*(1 - 3*x2 + x2^2)))/(4*(-1 + x1)^2*(x1 + x2)^2)
    W20qggCF[10] = ((1 + x2)*(4*x1^3 + 6*x1^2*(-1 + x2) - (-1 + x2)*x2 + 2*x1*(1 - 3*x2 + x2^2)))/(8*(-1 + x1)^2*(x1 + x2)^2)
    W20qggCF[11] = (-6*x1^4 - 12*x1^3*(-1 + x2) + 4*(-1 + x2)*x2^2 + x1^2*(-7 + 24*x2 - 7*x2^2) - x1*(-1 + 9*x2 - 17*x2^2 + x2^3))/(4*(-1 + x1)^2*(x1 + x2)^2)
    W20qggCF[12] = -(2 + 4*x1^4 + 4*x1^3*(-3 + x2) + x2^2 + 2*x1^2*(7 - 3*x2 + x2^2) - 2*x1*(4 - x2 + x2^2))/(2*(-1 + x1)^2*x2)
    W20qggCF[13] = (-4*x1^4 - 8*x1^3*(-1 + x2) + x2 + x2^3 - 2*x1^2*(3 - 5*x2 + 3*x2^2) - 2*x1*(-1 + 2*x2 - 2*x2^2 + x2^3))/(4*(-1 + x1)^2*(x1 + x2)^2)
    W20qggCF[14] = (8*x1^6 + 24*x1^5*(-1 + x2) + 28*x1^4*(-1 + x2)^2 + x2^2*(3 + x2^2) - 2*x1*x2*(-3 + 6*x2 - 2*x2^2 + x2^3) + 4*x1^3*(-4 + 13*x2 - 11*x2^2 + 4*x2^3) + 2*x1^2*(2 - 13*x2 + 14*x2^2 - 7*x2^3 + 2*x2^4))/(4*(-1 + x1)^2*x2*(x1 + x2)^2)
    W20qggCF[15] = (8*x1^6 + 24*x1^5*(-1 + x2) + x2^2*(5 + 3*x2^2) + 4*x1^4*(7 - 16*x2 + 7*x2^2) - 2*x1*x2*(-5 + 10*x2 - 6*x2^2 + 3*x2^3) + 4*x1^3*(-4 + 17*x2 - 15*x2^2 + 4*x2^3) + x1^2*(4 - 38*x2 + 48*x2^2 - 26*x2^3 + 4*x2^4))/(8*(-1 + x1)^2*x2*(x1 + x2)^2)
    W20qggCF[16] = (4*x1^3 + (-2 + x2)*x2^2 + x1^2*(-4 + 8*x2) + x1*(1 - 5*x2 + 5*x2^2))/(2*(-1 + x1)*(x1 + x2)^2)
    W20qggCF[17] = (1 + 2*x1^2 + 2*x1*(-1 + x2) + x2^2)/x2
    W20qggCF[18] = (2*x1^2 + 2*x1*(-1 + x2) - x2)/(2*(x1 + x2)^2)
    W20qggCF[19] = -(4*x1^6 + 12*x1^5*(-1 + x2) + 14*x1^4*(-1 + x2)^2 + 8*x1^3*(-1 + x2)^3 + x2^2 + x2^4 - 2*x1*x2*(-1 + 2*x2 - 2*x2^2 + x2^3) + 2*x1^2*(1 - 5*x2 + 7*x2^2 - 5*x2^3 + x2^4))/(2*(-1 + x1)^2*x2*(x1 + x2)^2)
    W20qggCF[20] = -(4*x1^4 + 4*x1^3*(-1 + 3*x2) + x2^2*(3 + 2*x2^2) + 2*x1*x2*(3 - 3*x2 + 4*x2^2) + 2*x1^2*(1 - 5*x2 + 7*x2^2))/(2*x2*(x1 + x2)^2)
    W20qggCF[21] = (2*x1^4 + x1^3*(-2 + 6*x2) + x2^2*(2 + x2^2) + 4*x1*x2*(1 - x2 + x2^2) + x1^2*(1 - 6*x2 + 7*x2^2))/(2*x2*(x1 + x2)^2)
    W20qggCF[22] = (2 + 4*x1^4 + 4*x1^3*(-3 + x2) + x2^2 + 2*x1^2*(7 - 3*x2 + x2^2) - 2*x1*(4 - x2 + x2^2))/(2*(-1 + x1)^2*x2)
    W20qggCF[23] = (2 + 4*x1^4 + 4*x1^3*(-3 + x2) + x2^2 + 2*x1^2*(7 - 3*x2 + x2^2) - 2*x1*(4 - x2 + x2^2))/(2*(-1 + x1)^2*x2)
    W20qggCF[24] = (2 + 4*x1^4 + 4*x1^3*(-3 + x2) + x2^2 + 2*x1^2*(7 - 3*x2 + x2^2) - 2*x1*(4 - x2 + x2^2))/(2*(-1 + x1)^2*x2)
    W20qggCF[25] = -(2 + 4*x1^4 + 4*x1^3*(-3 + x2) + x2^2 + 2*x1^2*(7 - 3*x2 + x2^2) - 2*x1*(4 - x2 + x2^2))/(2*(-1 + x1)^2*x2)
    W20qggCA[1] = (2*x1^2*(6 + 4*(-6 + Pi^2)*x2 - 3*(8 + Pi^2)*x2^2 - 24*x2^3 + 2*(3 + Pi^2)*x2^4) + 2*x1*(-1 + x2)*(6 + 4*(-6 + Pi^2)*x2 - 3*(8 + Pi^2)*x2^2 - 24*x2^3 + 2*(3 + Pi^2)*x2^4) + (-1 + x2)^2*x2*(-3*(3 + 2*x2 + 3*x2^2) + Pi^2*(3 - 3*x2 + x2^2 + 2*x2^3)))/(12*(-1 + x2)^4*x2)
    W20qggCA[2] = -((-1 + x1)*x1)/(2*(-1 + x2)*x2)
    W20qggCA[3] = (1 + x1^2*(2 - 8*x2) - 7*x2 + 7*x2^2 - 4*x2^3 - 2*x1*(1 - 8*x2 + 4*x2^2))/(8*(-1 + x2)*x2)
    W20qggCA[4] = (-((-1 + x2)^2*x2*(1 + x2^2)) - 2*x1*(-1 + x2)^2*(-1 + 2*x2 + 3*x2^2) + x1^2*(-2 + 4*x2 + 14*x2^2 - 8*x2^3))/(4*(-1 + x2)^4*x2)
    W20qggCA[5] = (1 - 2*x1 + 2*x1^2 + x2 - x2^2)/(4*x2 - 4*x2^2)
    W20qggCA[6] = (2*x1^2*x2*(3 - 4*x2 + 2*x2^2) + (-1 + x2)^2*(2 - 3*x2 + 2*x2^3) + 2*x1*(-2 + 3*x2 + x2^2 - 4*x2^3 + 2*x2^4))/(4*(-1 + x2)^4)
    W20qggCA[7] = ((-1 + x2)^4*x2 + 2*x1^2*(1 - x2 - 7*x2^2 + 3*x2^3) + 2*x1*(-1 + 2*x2 + 4*x2^2 - 8*x2^3 + 3*x2^4))/(2*(-1 + x2)^4*x2)
    W20qggCA[8] = (1 + 2*x2 - 2*x2^2 + x2^3 + 2*x1^2*(1 + x2) + 2*x1*(-1 - 2*x2 + x2^2))/(2*(-1 + x2)*x2)
    W20qggCA[9] = -(2*x1^2*(3 - 3*x2 + x2^2 + x2^3) + (-1 + x2)^2*(4 - 6*x2 +  3*x2^2 + x2^3) + 2*x1*(-5 + 12*x2 - 10*x2^2 + 2*x2^3 + x2^4))/(2*(-1 + x2)^4)
    W20qggCA[10] = (2*x1^2*(1 + 7*x2 - 9*x2^2 + 5*x2^3 + 2*x2^4) + (-1 + x2)^2*(1 + 9*x2 - 14*x2^2 + 8*x2^3 + 2*x2^4) + 2*x1*(-1 - 10*x2 + 28*x2^2 - 26*x2^3 + 7*x2^4 + 2*x2^5))/(4*(-1 + x2)^4*x2)
    W20qggCA[11] = (-((-1 + x2)^2*x2*(1 - 4*x2 + x2^2)) - 2*x1^2*(1 - 7*x2^2 + 2*x2^3) + x1*(2 - 20*x2^2 + 24*x2^3 - 6*x2^4))/(4*(-1 + x2)^4*x2)
    W20qggCA[12] = (2 + 2*x1^2 + 2*x1*(-2 + x2) - 2*x2 + x2^2)/(2*(-1 + x2))
    W20qggCA[13] = (2*x1^2*(1 + 7*x2 - 9*x2^2 + 5*x2^3 + 2*x2^4) + (-1 + x2)^2*(1 + 8*x2 - 12*x2^2 + 7*x2^3 + 2*x2^4) + 2*x1*(-1 - 9*x2 + 25*x2^2 - 23*x2^3 + 6*x2^4 + 2*x2^5))/(4*(-1 + x2)^4*x2)
    W20qggCA[14] = -(2*x1^2*(1 + 4*x2 - 6*x2^2 + 4*x2^3 + x2^4) + (-1 + x2)^2*(1 +  5*x2 - 8*x2^2 + 5*x2^3 + x2^4) + 2*x1*(-1 - 5*x2 + 16*x2^2 - 16*x2^3 + 5*x2^4 + x2^5))/(2*(-1 + x2)^4*x2)
    W20qggCA[15] = ((-1 + x2)^2*(1 + 2*x2 - 4*x2^2 + 3*x2^3) + 2*x1^2*(1 + x2 - 3*x2^2 + 3*x2^3) + 2*x1*(-1 - x2 + 7*x2^2 - 9*x2^3 + 4*x2^4))/(8*(-1 + x2)^4*x2)
    W20qggCA[16] = ((-1 + x2)^2*(1 - 4*x2 + x2^2) + x1^2*(6 - 20*x2 + 6*x2^2) + x1*(-6 + 26*x2 - 26*x2^2 + 6*x2^3))/(4*(-1 + x2)^4)
    W20qggCA[17] = (-1 + 3*x2 - 3*x2^2 + 2*x2^3 + x1^2*(-2 + 4*x2) + x1*(2 - 8*x2 + 4*x2^2))/(4*(-1 + x2)*x2)
    W20qggCA[18] = (-2*x1^2*(3 - 7*x2 + 9*x2^2 - 5*x2^3 + 2*x2^4) - (-1 + x2)^2*(3 - 4*x2 + 4*x2^2 - 3*x2^3 + 2*x2^4) + x1*(6 - 22*x2 + 38*x2^2 - 34*x2^3 + 16*x2^4 - 4*x2^5))/(4*(-1 + x2)^4*x2)
    W20qggCA[19] = ((-1 + x2)^2*(1 + x2 - 2*x2^2 + 2*x2^3) + 2*x1^2*(1 + x2 - 3*x2^2 + 3*x2^3) + 2*x1*(-1 + 4*x2^2 - 6*x2^3 + 3*x2^4))/(2*(-1 + x2)^4*x2)
    W20qggCA[20] = (x1^2*(-2 + 2*x2 - 6*x2^2 + 6*x2^3 - 4*x2^4) - (-1 + x2)^2*(1 - 2*x2 + 4*x2^2 - 3*x2^3 + 2*x2^4) - 2*x1*(-1 + 3*x2 - 7*x2^2 + 9*x2^3 - 6*x2^4 + 2*x2^5))/(4*(-1 + x2)^4*x2)
    W20qggCA[21] = ((-1 + x2)^2*(1 - x2 + x2^2) + x1^2*(4 - 6*x2 + 4*x2^2) + 2*x1*(-2 + 5*x2 - 5*x2^2 + 2*x2^3))/(4*(-1 + x2)^4)
    W20qggCA[22] = (x1*(1 - 3*x2)^2 + 2*(-1 + x2)*x2^2 + x1^2*(-1 + 4*x2 + x2^2))/(2*(-1 + x2)^3*x2)
    W20qggCA[23] = -(1 + 2*x1^2 + 2*x1*(-1 + x2) + x2^2)/(2*x2)
    W20qggCA[24] = -(3 - 5*x2 + 5*x2^2 + 2*x2^3 + x1^2*(6 + 4*x2) + 2*x1*(-3 + 6*x2 + 2*x2^2))/(4*(-1 + x2)*x2)
    W20qggCA[25] = (1 - 2*x2 + 2*x2^2 + x2^3 + 2*x1^2*(1 + x2) + 2*x1*(-1 + 2*x2 + x2^2))/(2*(-1 + x2)*x2)
    W20qggCA[26] = -(4*x1^2*(2 - 3*x2 + 2*x2^2) + (-1 + x2)^2*(5 - 8*x2 + 5*x2^2) + 4*x1*(-3 + 8*x2 - 8*x2^2 + 3*x2^3))/(2*(-1 + x2)^4)
    W20qggCA[27] = (-3 + 3*x2 - 3*x2^2 + 2*x2^3 + x1^2*(-6 + 4*x2) + 2*x1*(3 - 6*x2 + 2*x2^2))/(4*(-1 + x2)*x2)
    W20qggCA[28] = (3 + 6*x1^2 - 4*x2 + 4*x2^2 + 6*x1*(-1 + 2*x2))/(4*(-1 + x2)*x2)
    W20qggCA[29] = (3 - 6*x1 + 6*x1^2 + x2 - x2^2)/(4*(-1 + x2)*x2)
    W20qggCA[30] = (2*x1^2*(1 + x2 - 3*x2^2 + 3*x2^3) + (-1 + x2)^2*(1 + 5*x2 - 10*x2^2 + 6*x2^3) + 2*x1*(-1 - 4*x2 + 16*x2^2 - 18*x2^3 + 7*x2^4))/(2*(-1 + x2)^4*x2)
    W20qggCA[31] = ((-1 + x2)^2*(-1 + 3*x2 - 2*x2^2 + 2*x2^4) + 2*x1^2*(-1 + 5*x2 - 3*x2^2 - x2^3 + 2*x2^4) + 2*x1*(1 - 6*x2 + 8*x2^2 - 2*x2^3 - 3*x2^4 + 2*x2^5))/(2*(-1 + x2)^4*x2)
    W20qggCA[32] = -(1 + 7*x2 - 7*x2^2 + 4*x2^3 + x1^2*(2 + 8*x2) + 2*x1*(-1 - 8*x2 + 4*x2^2))/(4*(-1 + x2)*x2)
    W20qggCA[33] = (2*x1^2*(1 + x2 + 3*x2^2 - 5*x2^3 + 4*x2^4) + (-1 + x2)^2*(1 + 4*x2 - 6*x2^2 + x2^3 + 4*x2^4) + 2*x1*(-1 - 3*x2 + 7*x2^2 - x2^3 - 6*x2^4 + 4*x2^5))/(4*(-1 + x2)^4*x2)
    W20qggCA[34] = (x1^2*(2 - 22*x2 + 30*x2^2 - 18*x2^3) - (-1 + x2)^2*(-1 + 12*x2 - 18*x2^2 + 11*x2^3) + x1*(-2 + 34*x2 - 82*x2^2 + 78*x2^3 - 28*x2^4))/(4*(-1 + x2)^4*x2)


  W^{[2,1]}_{qg,g}

    
    W21qgg = CF*R21qggCF + CA*R21qggCA

    
    R21qggCF = W21qggCF[1] + W21qggCF[2]*Log[1 - x1] + W21qggCF[3]*Log[x1] + W21qggCF[4]*Log[1 - x1 - x2] + W21qggCF[5]*Log[x2] + W21qggCF[6]*Log[x1 + x2]

    
    R21qggCA = W21qggCA[1] + W21qggCA[2]*Log[1 - x1] + W21qggCA[3]*Log[x1] + W21qggCA[4]*Log[1 - x2] + W21qggCA[5]*Log[1 - x1 - x2] + W21qggCA[6]*Log[x2] + W21qggCA[7]*Log[x1 + x2]

    
    W21qggCF[1] = (-4*x1^6 - 12*x1^5*(-1 + x2) + x2^2*(-1 + 2*x2 - 4*x2^2) - 2*x1^4*(6 - 15*x2 + 8*x2^2) + x1^2*x2*(5 - 25*x2 + 19*x2^2 - 4*x2^3) - 4*x1^3*(-1 + 6*x2 - 8*x2^2 + 3*x2^3) + x1*x2*(1 + 7*x2 - 15*x2^2 + 5*x2^3))/(2*(-1 + x1)^2*x2*(x1 + x2)^2)
    W21qggCF[2] = (2*x1^2 + 2*x1*(-1 + x2) - x2)/(-1 + x1)^2
    W21qggCF[3] = ((1 + x2)*(4*x1^3 + 6*x1^2*(-1 + x2) - (-1 + x2)*x2 + 2*x1*(1 - 3*x2 + x2^2)))/(2*(-1 + x1)^2*(x1 + x2)^2)
    W21qggCF[4] = -((1 + x2)*(4*x1^3 + 6*x1^2*(-1 + x2) - (-1 + x2)*x2 + 2*x1*(1 - 3*x2 + x2^2)))/(2*(-1 + x1)^2*(x1 + x2)^2)
    W21qggCF[5] = (-4*x1^4 - 8*x1^3*(-1 + x2) + x2 + x2^3 - 2*x1^2*(3 - 5*x2 + 3*x2^2) - 2*x1*(-1 + 2*x2 - 2*x2^2 + x2^3))/(2*(-1 + x1)^2*(x1 + x2)^2)
    W21qggCF[6] = (2*x1^2 + 2*x1*(-1 + x2) - x2)/(x1 + x2)^2
    W21qggCA[1] = (-((-1 + x2)^2*x2*(1 + x2^2)) + 2*x1^2*(2 - 5*x2 + 2*x2^2 - 5*x2^3 + 2*x2^4) + 2*x1*(-2 + 7*x2 - 7*x2^2 + 7*x2^3 - 7*x2^4 + 2*x2^5))/(2*(-1 + x2)^4*x2)
    W21qggCA[2] = (1 - 2*x1 + 2*x1^2 + x2 - x2^2)/(2*x2 - 2*x2^2)
    W21qggCA[3] = -((-1 + x2)^2*(1 + x2^3) + 2*x1^2*(1 + x2 - 3*x2^2 + 3*x2^3) + 2*x1*(-1 + x2 + x2^2 - 3*x2^3 + 2*x2^4))/(2*(-1 + x2)^4*x2)
    W21qggCA[4] = ((-1 + x2)^2*(1 + x2 - 2*x2^2 + 2*x2^3) + 2*x1^2*(1 + x2 - 3*x2^2 + 3*x2^3) + 2*x1*(-1 + 4*x2^2 - 6*x2^3 + 3*x2^4))/((-1 + x2)^4*x2)
    W21qggCA[5] = -((-1 + x2)^2*(1 + 2*x2 - 4*x2^2 + 3*x2^3) + 2*x1^2*(1 + x2 - 3*x2^2 + 3*x2^3) - 2*x1*(1 + x2 - 7*x2^2 + 9*x2^3 - 4*x2^4))/(2*(-1 + x2)^4*x2)
    W21qggCA[6] = ((-1 + x2)^2*(1 - x2 + x2^2) + x1^2*(4 - 6*x2 + 4*x2^2) + 2*x1*(-2 + 5*x2 - 5*x2^2 + 2*x2^3))/(-1 + x2)^4
    W21qggCA[7] = (1 - 2*x1 + 2*x1^2 - x2 + 4*x1*x2 + x2^2)/(2*x2 - 2*x2^2)


  W^{[2,2]}_{qg,g}

    
    W22qgg = CF*R22qggCF + CA*R22qggCA

    
    R22qggCF = W22qggCF[1]

    
    R22qggCA = W22qggCA[1]

    
    W22qggCF[1] = ((1 + x2)*(4*x1^3 + 6*x1^2*(-1 + x2) - (-1 + x2)*x2 + 2*x1*(1 - 3*x2 + x2^2)))/(4*(-1 + x1)^2*(x1 + x2)^2)
    W22qggCA[1] = ((2*x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2)*(1 - x2 + x2^2)^2)/(2*(-1 + x2)^4*x2)


W^{(2)}_{gg,q}


  W^{[2,0]}_{gg,q}

    
    This is also presented in eq. (140).

    W20ggq = CF^2*R20ggqCF2 + CA*CF*R20ggqCACF

    
    R20ggqCF2 = W20ggqCF2[1] + W20ggqCF2[2]*Log[1 - x1] + W20ggqCF2[3]*Log[1 - x1]^2 + W20ggqCF2[4]*Log[x1] + W20ggqCF2[5]*Log[1 - x1]*Log[x1] + W20ggqCF2[6]*Log[x1]^2 + W20ggqCF2[7]*Log[1 - x2] + W20ggqCF2[8]*Log[1 - x1]*Log[1 - x2] + W20ggqCF2[9]*Log[x1]*Log[1 - x2] + W20ggqCF2[10]*Log[1 - x2]^2 + W20ggqCF2[11]*Log[1 - x1 - x2] + W20ggqCF2[12]*Log[1 - x1]*Log[1 - x1 - x2] + W20ggqCF2[13]*Log[x1]*Log[1 - x1 - x2] + W20ggqCF2[14]*Log[1 - x2]*Log[1 - x1 - x2] + W20ggqCF2[15]*Log[1 - x1 - x2]^2 + W20ggqCF2[16]*Log[x2] + W20ggqCF2[17]*Log[1 - x1]*Log[x2] + W20ggqCF2[18]*Log[x1]*Log[x2] +W20ggqCF2[19]*Log[1 - x2]*Log[x2] + W20ggqCF2[20]*Log[1 - x1 - x2]*Log[x2] + W20ggqCF2[21]*Log[x2]^2 + W20ggqCF2[22]*Log[x1 + x2] + W20ggqCF2[23]*Log[1 - x1 - x2]*Log[x1 + x2] + W20ggqCF2[24]*PolyLog[2, x1] + W20ggqCF2[25]*PolyLog[2, -(x1/(-1 + x2))] + W20ggqCF2[26]*PolyLog[2, x2] + W20ggqCF2[27]*PolyLog[2, -(x2/(-1 + x1))] + W20ggqCF2[28]*PolyLog[2, -(x2/x1)] + W20ggqCF2[29]*PolyLog[2, x1 + x2]

    
    R20ggqCACF = W20ggqCFCA[1] + W20ggqCFCA[2]*Log[1 - x1] + W20ggqCFCA[3]*Log[1 - x1]^2 + W20ggqCFCA[4]*Log[x1] + W20ggqCFCA[5]*Log[1 - x1]*Log[x1] + W20ggqCFCA[6]*Log[x1]^2 + W20ggqCFCA[7]*Log[1 - x2] + W20ggqCFCA[8]*Log[1 - x1]*Log[1 - x2] +W20ggqCFCA[9]*Log[x1]*Log[1 - x2] + W20ggqCFCA[10]*Log[1 - x2]^2 +W20ggqCFCA[11]*Log[1 - x1 - x2] + W20ggqCFCA[12]*Log[1 - x1]*Log[1 - x1 - x2] + W20ggqCFCA[13]*Log[x1]*Log[1 - x1 - x2] + W20ggqCFCA[14]*Log[1 - x2]*Log[1 - x1 - x2] + W20ggqCFCA[15]*Log[1 - x1 - x2]^2 + W20ggqCFCA[16]*Log[x2] + W20ggqCFCA[17]*Log[1 - x1]*Log[x2] + W20ggqCFCA[18]*Log[x1]*Log[x2] + W20ggqCFCA[19]*Log[1 - x2]*Log[x2] + W20ggqCFCA[20]*Log[1 - x1 - x2]*Log[x2] + W20ggqCFCA[21]*Log[x2]^2 + W20ggqCFCA[22]*Log[x1 + x2] + W20ggqCFCA[23]*Log[1 - x1]*Log[x1 + x2] + W20ggqCFCA[24]*Log[x1]*Log[x1 + x2] + W20ggqCFCA[25]*Log[1 - x2]*Log[x1 + x2] + W20ggqCFCA[26]*Log[1 - x1 - x2]*Log[x1 + x2] + W20ggqCFCA[27]*Log[x2]*Log[x1 + x2] + W20ggqCFCA[28]*Log[x1 + x2]^2 + W20ggqCFCA[29]*PolyLog[2, x1] + W20ggqCFCA[30]*PolyLog[2, -(x1/(-1 + x2))] + W20ggqCFCA[31]*PolyLog[2, x2] + W20ggqCFCA[32]*PolyLog[2, -(x2/(-1 + x1))] + W20ggqCFCA[33]*PolyLog[2, -(x2/x1)] + W20ggqCFCA[34]*PolyLog[2, x1 + x2]

    
    W20ggqCF2[1] = (Pi^2*(-3*x1^3*(-2 + x2) + 6*x1^2*(-3 + 2*x2) - x1*(-20 + 20*x2 - 4*x2^2 + x2^3) + 2*(-4 + 6*x2 - 3*x2^2 + x2^3)) - 6*(x1^3*(2 + x2) - 2*x1^2*(4 - 2*x2 + x2^2) + 2*(-3 + 6*x2 - 4*x2^2 + x2^3) + x1*(12 - 14*x2 + 4*x2^2 + x2^3)))/(12*(-1 + x1)^2*(-1 + x2)^2)
    W20ggqCF2[2] = -((x1^4 + x1^3*(-2 + x2) + x2^2 + x1*x2*(-1 + 2*x2) + x1^2*(1 + x2^2))/((-1 + x1)^2*x1*x2))
    W20ggqCF2[3] = (3*(2 + 7*x1^2 - 4*x1^3 + x1^4 + 2*x1*(-3 + x2) - 2*x2 + x2^2))/(2*(-1 + x1)^2*x1*x2)
    W20ggqCF2[4] = -(-2 + x1^2*(11 - 3*x2) + x1^3*(-5 + x2) + 8*x2 - 9*x2^2 + 3*x2^3 + x1*(-4 - 2*x2 + x2^2 + x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20ggqCF2[5] = (2 + 7*x1^2 - 4*x1^3 + x1^4 + 2*x1*(-3 + x2) - 2*x2 + x2^2)/((-1 + x1)^2*x1*x2)
    W20ggqCF2[6] = (-(x1^3*(-2 + x2)) + x1^2*(-6 + 4*x2) - 2*x2*(2 - 3*x2 + x2^2) + x1*(4 - 4*x2^2 + x2^3))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20ggqCF2[7] = (-((-1 + x2)^2*x2^2) - x1^2*(1 + x2)^2 + x1*(x2 - x2^3))/(x1*(-1 + x2)^2*x2)
    W20ggqCF2[8] = (-2*(2 - 2*x1 + x1^2 - 2*x2 + x2^2))/(x1*x2)
    W20ggqCF2[9] = -((x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2*(2 - 2*x2 + x2^2))/(x1*(-1 + x2)^2*x2))
    W20ggqCF2[10] = (3*(x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2*(2 - 2*x2 + x2^2)))/(2*x1*(-1 + x2)^2*x2)
    W20ggqCF2[11] = (2*(-1 + x2)^2*x2^2 + x1^4*(2 - x2 + 3*x2^2) + x1*x2*(-4 + 4*x2 + x2^2 - x2^3) + x1^3*(-4 + x2 - 7*x2^2 + 2*x2^3) + x1^2*(2 + 4*x2 + 2*x2^2 - 7*x2^3 + 3*x2^4))/(2*(-1 + x1)^2*x1*(-1 + x2)^2*x2)
    W20ggqCF2[12] = (-2*(2 + 7*x1^2 - 4*x1^3 + x1^4 + 2*x1*(-3 + x2) - 2*x2 + x2^2))/((-1 + x1)^2*x1*x2)
    W20ggqCF2[13] = (x1^4*(2 + 2*x2 - x2^2) + 2*(-1 + x2)^2*(2 - 2*x2 + x2^2) + x1^3*(-8 - 2*x2 + 4*x2^2) + x1^2*(14 - 16*x2 + 14*x2^2 - 12*x2^3 + 3*x2^4) - 2*x1*(6 - 14*x2 + 16*x2^2 - 11*x2^3 + 3*x2^4))/(2*(-1 + x1)^2*x1*(-1 + x2)^2*x2)
    W20ggqCF2[14] = (-2*(x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2*(2 - 2*x2 + x2^2)))/(x1*(-1 + x2)^2*x2)
    W20ggqCF2[15] = (x1^4*(2 - 2*x2 + x2^2) + 2*(-1 + x2)^2*(2 - 2*x2 + x2^2) - 2*x1^3*(4 - 5*x2 + 2*x2^2) - 2*x1*(6 - 14*x2 + 12*x2^2 - 5*x2^3 + x2^4) + x1^2*(14 - 24*x2 + 14*x2^2 - 4*x2^3 + x2^4))/(4*(-1 + x1)^2*x1*(-1 + x2)^2*x2)
    W20ggqCF2[16] = -(-2 + x1^2*(-9 + x2) - 4*x2 + 11*x2^2 - 5*x2^3 + x1^3*(3 + x2) + x1*(8 - 2*x2 - 3*x2^2 + x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20ggqCF2[17] = -((2 + 7*x1^2 - 4*x1^3 + x1^4 + 2*x1*(-3 + x2) - 2*x2 + x2^2)/((-1 + x1)^2*x1*x2))
    W20ggqCF2[18] = (x1^2*(6 - 4*x2) + x1^3*(-2 + x2) + 2*x2*(2 - 3*x2 + x2^2) - x1*(4 - 4*x2^2 + x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20ggqCF2[19] = (x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2*(2 - 2*x2 + x2^2))/(x1*(-1 + x2)^2*x2)
    W20ggqCF2[20] = (2*(-1 + x2)^2*(2 - 2*x2 + x2^2) + x1^4*(2 - 6*x2 + 3*x2^2) - 2*x1^3*(4 - 11*x2 + 6*x2^2) + x1^2*(14 - 32*x2 + 14*x2^2 + 4*x2^3 - x2^4) + 2*x1*(-6 + 14*x2 - 8*x2^2 - x2^3 + x2^4))/(2*(-1 + x1)^2*x1*(-1 + x2)^2*x2)
    W20ggqCF2[21] = (-(x1^3*(-2 + x2)) + x1^2*(-6 + 4*x2) - 2*x2*(2 - 3*x2 + x2^2) + x1*(4 - 4*x2^2 + x2^3))/(4*(-1 + x1)^2*(-1 + x2)^2)
    W20ggqCF2[22] = (-2 + x1^2 + x2^2)/((-1 + x1)*(-1 + x2))
    W20ggqCF2[23] = -((x1^4*(2 - 2*x2 + x2^2) + 2*(-1 + x2)^2*(2 - 2*x2 + x2^2) - 2*x1^3*(4 - 5*x2 + 2*x2^2) - 2*x1*(6 - 14*x2 + 12*x2^2 - 5*x2^3 + x2^4) + x1^2*(14 - 24*x2 + 14*x2^2 - 4*x2^3 + x2^4))/((-1 + x1)^2*x1*(-1 + x2)^2*x2))
    W20ggqCF2[24] = (-2 + 4*x1^3 - x1^4 + 2*x2 - x2^2 + x1^2*(-7 + 4*x2 - 2*x2^2) + x1*(6 - 6*x2 + 4*x2^2))/((-1 + x1)^2*x1*x2)
    W20ggqCF2[25] = (3*(-1 + x2)^2*(2 - 2*x2 + x2^2) - 2*x1*(3 - 5*x2 + 2*x2^2) + x1^2*(3 - 4*x2 + 2*x2^2))/(x1*(-1 + x2)^2*x2)
    W20ggqCF2[26] = (x1^2*(-1 + 4*x2 - 2*x2^2) - (-1 + x2)^2*(2 - 2*x2 + x2^2) + x1*(2 - 6*x2 + 4*x2^2))/(x1*(-1 + x2)^2*x2)
    W20ggqCF2[27] = (-12*x1^3 + 3*x1^4 + 3*(2 - 2*x2 + x2^2) - 2*x1*(9 - 5*x2 + 2*x2^2) + x1^2*(21 - 4*x2 + 2*x2^2))/((-1 + x1)^2*x1*x2)
    W20ggqCF2[28] = (-(x1^3*(-2 + x2)) + x1^2*(-6 + 4*x2) - 2*x2*(2 - 3*x2 + x2^2) + x1*(4 - 4*x2^2 + x2^3))/((-1 + x1)^2*(-1 + x2)^2)
    W20ggqCF2[29] = -((x1^4*(2 - 2*x2 + x2^2) + 2*(-1 + x2)^2*(2 - 2*x2 + x2^2) - 2*x1^3*(4 - 5*x2 + 2*x2^2) - 2*x1*(6 - 14*x2 + 12*x2^2 - 5*x2^3 + x2^4) + x1^2*(14 - 24*x2 + 14*x2^2 - 4*x2^3 + x2^4))/((-1 + x1)^2*x1*(-1 + x2)^2*x2))
    W20ggqCFCA[1] = (-3*(-4 + Pi^2)*x1^5 + 3*Pi^2*x2^3*(2 - 2*x2 + x2^2) - 2*x1^4*(-6*(-3 + x2) + Pi^2*(-2 + 5*x2)) + x1^3*(36 + 132*x2 + Pi^2*(-2 + 2*x2 - 11*x2^2)) + x1^2*x2*(-(Pi^2*(-6 + 10*x2 + x2^2)) + 12*(-14 + 11*x2 + x2^2)) + 2*x1*x2^2*(6*(3 - 3*x2 + x2^2) + Pi^2*(5 - 7*x2 + 3*x2^2)))/(12*x1*(x1 + x2)^4)
    W20ggqCFCA[2] = (x1^2 + x1*x2 + x2^2)/(2*x1*x2 + 2*x2^2)
    W20ggqCFCA[3] = (x1^3 - 2*x1^2*(1 + 4*x2) + x1*(2 + 16*x2 - 8*x2^2) - 4*x2*(2 - 2*x2 + x2^2))/(4*x1*x2*(x1 + x2))
    W20ggqCFCA[4] = (x1^5 + 3*x1^4*x2 - 2*(-1 + x2)*x2^3 + 2*x1*x2^2*(-4 + 3*x2) + x1^3*x2*(-2 + 3*x2) + x1^2*x2*(2 + 6*x2 + x2^2))/(2*x2*(x1 + x2)^4)
    W20ggqCFCA[5] = -(2 - 2*x1 + x1^2)/(2*x2*(x1 + x2))
    W20ggqCFCA[6] = (-4*x1^6 + x1^5*(8 - 11*x2) + 3*x2^4*(2 - 2*x2 + x2^2) + x1^3*x2*(-10 + 10*x2 + x2^2) + 2*x1*x2^3*(9 - 11*x2 + 5*x2^2) - 2*x1^4*(4 - 10*x2 + 5*x2^2) + x1^2*x2^2*(6 - 18*x2 + 11*x2^2))/(4*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[7] = (x1^2 + x1*x2 + x2^2)/(2*x1^2 + 2*x1*x2)
    W20ggqCFCA[8] = (2 - 2*x1 + x1^2 - 2*x2 + x2^2)/(x1*x2)
    W20ggqCFCA[9] = (2*x1^3 + 4*x1^2*(-1 + x2) + 4*x1*(-1 + x2)^2 - x2*(2 - 2*x2 + x2^2))/(2*x1*x2*(x1 + x2))
    W20ggqCFCA[10] = -(4*x1^3 + 8*x1^2*(-1 + x2) + 8*x1*(-1 + x2)^2 - x2*(2 - 2*x2 + x2^2))/(4*x1*x2*(x1 + x2))
    W20ggqCFCA[11] = -(x1^6 + 4*x1^5*x2 + x2^6 + x1^4*x2*(-2 + 7*x2) + 2*x1*x2^3*(1 - x2 + 2*x2^2) + 2*x1^3*x2*(1 + 3*x2 + 4*x2^2) + x1^2*x2^2*(-8 + 6*x2 + 7*x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[12] = (2 + 2*x1^2 + 2*x1*(-2 + x2) - 2*x2 + x2^2)/(x1*(x1 + x2))
    W20ggqCFCA[13] = -(x1^6 + x1^5*(-2 + 8*x2) + 2*x1*x2^3*(2 - 3*x2 + x2^2) - x2^4*(2 - 2*x2 + x2^2) + 2*x1^3*x2*(6 - 18*x2 + 13*x2^2) + x1^2*x2^2*(12 - 28*x2 + 15*x2^2) + x1^4*(2 - 18*x2 + 21*x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[14] = (x1^2 + 2*x1*(-1 + x2) + 2*(-1 + x2)^2)/(x2*(x1 + x2))
    W20ggqCFCA[15] = -(x1^6 + 2*x1^5*(-1 + x2) + x1^2*x2^4 + 2*x1*(-1 + x2)*x2^4 + x1^4*(2 - 2*x2 + x2^2) + x2^4*(2 - 2*x2 + x2^2))/(4*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[16] = (-2*x1^4 + x2^5 + x1^3*(2 + 6*x2 + x2^2) + x1*x2^2*(2 - 2*x2 + 3*x2^2) + x1^2*x2*(-8 + 6*x2 + 3*x2^2))/(2*x1*(x1 + x2)^4)
    W20ggqCFCA[17] = -(x1^3 - 2*x1^2*(1 + 2*x2) + x1*(2 + 8*x2 - 4*x2^2) - 2*x2*(2 - 2*x2 + x2^2))/(2*x1*x2*(x1 + x2))
    W20ggqCFCA[18] = (-2*x1^5 + x1^6 + x1^3*x2*(10 + 14*x2 - 23*x2^2) + x1^4*(2 - 2*x2 - 11*x2^2) + 2*x1^2*x2^2*(3 + 13*x2 - 10*x2^2) +x1*x2^3*(-2 + 16*x2 - 9*x2^2) - 2*x2^4*(2 - 2*x2 + x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[19] = -(2 - 2*x2 + x2^2)/(2*x1*(x1 + x2))
    W20ggqCFCA[20] = (x1^6 - 2*x1^5*(1 + x2) + x1^4*(2 + 6*x2 - 15*x2^2) - x2^4*(2 - 2*x2 + x2^2) - 2*x1*x2^3*(6 - 9*x2 + 4*x2^2) - 3*x1^2*x2^2*(4 - 12*x2 + 7*x2^2) - 2*x1^3*x2*(2 - 14*x2 + 13*x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[21] = (x1^5 + 2*x1^4*(-2 + x2) + 2*x1*x2^2*(1 + x2 - x2^2) + x1^3*(6 - 6*x2 + x2^2) - x2^3*(2 - 2*x2 + x2^2) - x1^2*x2*(-6 + 2*x2 + x2^2))/(4*x1*(x1 + x2)^4)
    W20ggqCFCA[22] = -(x1^6 + 3*x1^5*x2 + x2^6 + x1^4*x2*(-4 + 3*x2) + 2*x1^3*x2*(2 + 6*x2 + x2^2) + x1*x2^3*(4 - 4*x2 + 3*x2^2) + x1^2*x2^2*(-16 + 12*x2 + 3*x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[23] = (x1^3 - 2*x1^2*(1 + x2) + x1*(2 + 4*x2 - 2*x2^2) - x2*(2 - 2*x2 + x2^2))/(x1*x2*(x1 + x2))
    W20ggqCFCA[24] = (3*x1^6 + 2*x1^3*x2^2*(-12 + 11*x2) + x1^5*(-6 + 11*x2) - x1*x2^3*(16 - 6*x2 + x2^2) - x2^4*(2 - 2*x2 + x2^2) + 3*x1^4*(2 - 6*x2 + 7*x2^2) + x1^2*x2^2*(-12 - 8*x2 + 9*x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[25] = -((x1^3 + 2*x1^2*(-1 + x2) + 2*x1*(-1 + x2)^2 - x2*(2 - 2*x2 + x2^2))/(x1*x2*(x1 + x2)))
    W20ggqCFCA[26] = (5*x1^4 + 6*x1^3*(-2 + 3*x2) + x2^2*(8 - 12*x2 + 5*x2^2) + 2*x1*x2*(6 - 16*x2 + 9*x2^2) + x1^2*(8 - 32*x2 + 26*x2^2))/(x1 + x2)^4
    W20ggqCFCA[27] = -(x1^6 + x1^5*(-2 + x2) + x1*(18 - 11*x2)*x2^4 + 2*x1^3*x2*(8 + 4*x2 - 11*x2^2) + x1^4*(2 - 6*x2 - 9*x2^2) - 3*x2^4*(2 - 2*x2 + x2^2) - 3*x1^2*x2^2*(-4 - 8*x2 + 7*x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[28] = -(x1^6 + x1^5*(-2 + 5*x2) + x2^4*(2 - 2*x2 + x2^2) + x1*x2^3*(-8 - 6*x2 + 5*x2^2) + 2*x1^3*x2*(-4 - 8*x2 + 11*x2^2) + x1^2*x2^2*(-12 - 16*x2 + 15*x2^2) + x1^4*(2 - 6*x2 + 15*x2^2))/(2*x1*x2*(x1 + x2)^4)
    W20ggqCFCA[29] = (6 + 3*x1^2 - 2*x2^2 - 2*x1*(3 + x2))/(2*x2*(x1 + x2))
    W20ggqCFCA[30] = -(4*x1^3 + x1^2*(-8 + 6*x2) + x2*(2 - 2*x2 + x2^2) + 2*x1*(4 - 8*x2 + 3*x2^2))/(2*x1*x2*(x1 + x2))
    W20ggqCFCA[31] = (6 - 2*x1^2 - 6*x2 - 2*x1*x2 + 3*x2^2)/(2*x1^2 + 2*x1*x2)
    W20ggqCFCA[32] = -(x1^3 + x1^2*(-2 + 6*x2) + 4*x2*(2 - 2*x2 + x2^2) + 2*x1*(1 - 8*x2 + 3*x2^2))/(2*x1*x2*(x1 + x2))
    W20ggqCFCA[33] = (-3*(2*x1 - 2*x1^2 + x1^3 - x2*(2 - 2*x2 + x2^2)))/(2*x1*x2*(x1 + x2))
    W20ggqCFCA[34] = (x1^3 + x1^2*(-2 + 8*x2) + x2*(2 - 2*x2 + x2^2) + 2*x1*(1 - 8*x2 + 4*x2^2))/(2*x1*x2*(x1 + x2))


  W^{[2,1]}_{gg,q}

    
    W21ggq = CF^2*R21ggqCF2 + CA*CF*R21ggqCACF

    
    R21ggqCF2 = W21ggqCF2[1] + W21ggqCF2[2]*Log[1 - x1] + W21ggqCF2[3]*Log[x1] + W21ggqCF2[4]*Log[1 - x2] + W21ggqCF2[5]*Log[1 - x1 - x2] + W21ggqCF2[6]*Log[x2]

    
    R21ggqCACF = W21ggqCACF[1] + W21ggqCACF[2]*Log[1 - x1] + W21ggqCACF[3]*Log[x1] + W21ggqCACF[4]*Log[1 - x2] + W21ggqCACF[5]*Log[1 - x1 - x2] + W21ggqCACF[6]*Log[x2] + W21ggqCACF[7]*Log[x1 + x2]

    
    W21ggqCF2[1] = (-2*(-1 + x2)^2*x2^2 + x1^4*(-2 + x2 - 2*x2^2) + x1^3*(4 - x2 + 3*x2^2) + x1*x2*(2 - 2*x2 - x2^2 + x2^3) - x1^2*(2 + 2*x2 - 3*x2^3 + 2*x2^4))/((-1 + x1)^2*x1*(-1 + x2)^2*x2)
    W21ggqCF2[2] = (2*(2 + 7*x1^2 - 4*x1^3 + x1^4 + 2*x1*(-3 + x2) - 2*x2 + x2^2))/((-1 + x1)^2*x1*x2)
    W21ggqCF2[3] = (x1^2*(6 - 4*x2) + x1^3*(-2 + x2) + 2*x2*(2 - 3*x2 + x2^2) - x1*(4 - 4*x2^2 + x2^3))/((-1 + x1)^2*(-1 + x2)^2)
    W21ggqCF2[4] = (2*(x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2*(2 - 2*x2 + x2^2)))/(x1*(-1 + x2)^2*x2)
    W21ggqCF2[5] = -((x1^4*(2 - 2*x2 + x2^2) + 2*(-1 + x2)^2*(2 - 2*x2 + x2^2) - 2*x1^3*(4 - 5*x2 + 2*x2^2) - 2*x1*(6 - 14*x2 + 12*x2^2 - 5*x2^3 + x2^4) + x1^2*(14 - 24*x2 + 14*x2^2 - 4*x2^3 + x2^4))/((-1 + x1)^2*x1*(-1 + x2)^2*x2))
    W21ggqCF2[6] = (-(x1^3*(-2 + x2)) + x1^2*(-6 + 4*x2) - 2*x2*(2 - 3*x2 + x2^2) + x1*(4 - 4*x2^2 + x2^3))/((-1 + x1)^2*(-1 + x2)^2)
    W21ggqCACF[1] = (2*x1^6 + 9*x1^5*x2 + 2*x2^6 + 2*x1^4*x2*(-1 + 9*x2) + x1*x2^3*(2 - 2*x2 + 9*x2^2) + 2*x1^2*x2^2*(-4 + 3*x2 + 9*x2^2) + 2*x1^3*x2*(1 + 3*x2 + 11*x2^2))/(x1*x2*(x1 + x2)^4)
    W21ggqCACF[2] = -((2 - 2*x1 + x1^2)/(x1*x2 + x2^2))
    W21ggqCACF[3] = (-x1^5 - 2*x1^4*(-1 + x2) + x2^3*(6 - 4*x2 + x2^2) + 2*x1*x2^2*(3 - 3*x2 + x2^2) - x1^3*(2 - 2*x2 + x2^2) + x1^2*x2*(2 - 2*x2 + x2^2))/(x2*(x1 + x2)^4)
    W21ggqCACF[4] = -((2 - 2*x2 + x2^2)/(x1^2 + x1*x2))
    W21ggqCACF[5] = (x1^6 + 2*x1^5*(-1 + x2) + x1^2*x2^4 + 2*x1*(-1 + x2)*x2^4 + x1^4*(2 - 2*x2 + x2^2) + x2^4*(2 - 2*x2 + x2^2))/(x1*x2*(x1 + x2)^4)
    W21ggqCACF[6] = (x1^5 + 2*x1^4*(-2 + x2) + 2*x1*x2^2*(1 + x2 - x2^2) + x1^3*(6 - 6*x2 + x2^2) - x2^3*(2 - 2*x2 + x2^2) - x1^2*x2*(-6 + 2*x2 + x2^2))/(x1*(x1 + x2)^4)
    W21ggqCACF[7] = (x1^6 + x1^5*(-2 + x2) - 2*x1^3*(-2 + x2)^2*x2 + x1^4*(2 + 2*x2 - x2^2) - x1^2*x2^2*(12 - 8*x2 + x2^2) + x2^4*(2 - 2*x2 + x2^2) + x1*x2^3*(-8 + 2*x2 + x2^2))/(x1*x2*(x1 + x2)^4)


  W^{[2,2]}_{gg,q}

    
    W22ggq = CF^2*R22ggqCF2 + CA*CF*R22ggqCACF

    
    R22ggqCF2 = W22ggqCF2[1]

    
    R22ggqCACF = W22ggqCACF[1]

    
    W22ggqCF2[1] = (4*(-1 + x2)^2*(2 - 2*x2 + x2^2) + x1^4*(4 - 6*x2 + 3*x2^2) + 2*x1^3*(-8 + 15*x2 - 10*x2^2 + 2*x2^3) + x1*(-24 + 64*x2 - 64*x2^2 + 30*x2^3 - 6*x2^4) + x1^2*(28 - 64*x2 + 54*x2^2 - 20*x2^3 + 3*x2^4))/(2*(-1 + x1)^2*x1*(-1 + x2)^2*x2)
    W22ggqCACF[1] = -(((2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)*(x1^2 + x1*x2 + x2^2)^2)/(x1*x2*(x1 + x2)^4))


W^{(2)}_{qq',q}


  W^{[2,0]}_{qq',q}

    
    This is also presented in eq. (141).

    W20qqprimeq = CF*R20qqprimeqCF

    
    R20qqprimeqCF = W20qqprimeqCF[1] + W20qqprimeqCF[2]*Log[1 - x1] + W20qqprimeqCF[3]*Log[1 - x1]^2 + W20qqprimeqCF[4]*Log[x1] + W20qqprimeqCF[5]*Log[1 - x1]*Log[x1] + W20qqprimeqCF[6]*Log[x1]^2 + W20qqprimeqCF[7]*Log[1 - x1 - x2] + W20qqprimeqCF[8]*Log[1 - x1]*Log[1 - x1 - x2] + W20qqprimeqCF[9]*Log[x1]*Log[1 - x1 - x2] + W20qqprimeqCF[10]*Log[1 - x1 - x2]^2 + W20qqprimeqCF[11]*Log[x2] + W20qqprimeqCF[12]*Log[1 - x1]*Log[x2] + W20qqprimeqCF[13]*Log[x1]*Log[x2] + W20qqprimeqCF[14]*Log[1 - x1 - x2]*Log[x2] + W20qqprimeqCF[15]*Log[x2]^2 + W20qqprimeqCF[16]*Log[x1 + x2] + W20qqprimeqCF[17]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qqprimeqCF[18]*PolyLog[2, x1] + W20qqprimeqCF[19]*PolyLog[2, -(x1/x2)] + W20qqprimeqCF[20]*PolyLog[2, -(x2/(-1 + x1))] + W20qqprimeqCF[21]*PolyLog[2, x1 + x2]

    
    W20qqprimeqCF[1] = (Pi^2*(1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2) - 2*(3 + 3*x1^4 - 8*x2 + 8*x2^2 + x1^3*(-4 + 8*x2) + 2*x1^2*(1 + 8*x2 + 4*x2^2) + 4*x1*(-1 - 4*x2 + 6*x2^2)))/(8*(-1 + x1)^4)
    W20qqprimeqCF[2] = -(6*x1^2 - 4*x1^3 + x1^4 + (1 - 2*x2)^2 + 4*x1*(-1 + x2 + x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[3] = (3*(1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(4*(-1 + x1)^4)
    W20qqprimeqCF[4] = -(1 + x1^4 + x1^3*(-3 + x2) - x2 + x2^2 + x1^2*(4 + x2 + x2^2) + x1*(-3 - x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[5] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[6] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(8*(-1 + x1)^4)
    W20qqprimeqCF[7] = (1 + x1^4 + x1^3*(-3 + x2) - x2 + x2^2 + x1^2*(4 + x2 + x2^2) + x1*(-3 - x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[8] = -(((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(-1 + x1)^4)
    W20qqprimeqCF[9] = -((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(4*(-1 + x1)^4)
    W20qqprimeqCF[10] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(8*(-1 + x1)^4)
    W20qqprimeqCF[11] = -(-3*(-1 + x2)*x2 + x1^3*(1 + x2) + x1*(1 - 5*x2 - 2*x2^2) + x1^2*(-2 + x2 + x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[12] = -((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[13] = -((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(4*(-1 + x1)^4)
    W20qqprimeqCF[14] = (3*(1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(4*(-1 + x1)^4)
    W20qqprimeqCF[15] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(8*(-1 + x1)^4)
    W20qqprimeqCF[16] = (-1 + x1^3 - 2*x2 + 2*x2^2 + x1^2*(-1 + 2*x2) + x1*(1 + 4*x2 + 2*x2^2))/(2*(-1 + x1)^3)
    W20qqprimeqCF[17] = -((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[18] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[19] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[20] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W20qqprimeqCF[21] = -((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)


  W^{[2,1]}_{qq',q}

    
    W21qqprimeq = CF*R21qqprimeqCF

    
    R21qqprimeqCF = W21qqprimeqCF[1] + W21qqprimeqCF[2]*Log[1 - x1] + W21qqprimeqCF[3]*Log[x1] + W21qqprimeqCF[4]*Log[1 - x1 - x2] + W21qqprimeqCF[5]*Log[x2]

    
    W21qqprimeqCF[1] = -(1 - 2*x1^3 + x1^4 + x1^2*(2 + 8*x2) + x1*(-2 - 8*x2 + 8*x2^2))/(2*(-1 + x1)^4)
    W21qqprimeqCF[2] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(-1 + x1)^4
    W21qqprimeqCF[3] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W21qqprimeqCF[4] = -((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)
    W21qqprimeqCF[5] = -((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(2*(-1 + x1)^4)


  W^{[2,2]}_{qq',q}

    
    W22qqprimeq = CF*R22qqprimeqCF

    
    R22qqprimeqCF = W22qqprimeqCF[1]

    
    W22qqprimeqCF[1] = ((1 + x1^2)*(1 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + 2*x2^2))/(4*(-1 + x1)^4)


W^{(2)}_{q'\bar{q}',q}


  W^{[2,0]}_{q'\bar{q}',q}

    
    This is also presented in eq. (141).

    W20qprimeqprimebarq = CF*R20qprimeqprimebarqCF

    
    R20qprimeqprimebarqCF = W20qprimeqprimebarqCF[1] + W20qprimeqprimebarqCF[2]*Log[x1] + W20qprimeqprimebarqCF[3]*Log[x1]^2 + W20qprimeqprimebarqCF[4]*Log[1 - x1 - x2] + W20qprimeqprimebarqCF[5]*Log[x1]*Log[1 - x1 - x2] + W20qprimeqprimebarqCF[6]*Log[1 - x1 - x2]^2 + W20qprimeqprimebarqCF[7]*Log[x2] + W20qprimeqprimebarqCF[8]*Log[x1]*Log[x2] + W20qprimeqprimebarqCF[9]*Log[1 - x1 - x2]*Log[x2] + W20qprimeqprimebarqCF[10]*Log[x2]^2 + W20qprimeqprimebarqCF[11]*Log[x1 + x2] + W20qprimeqprimebarqCF[12]*Log[x1]*Log[x1 + x2] + W20qprimeqprimebarqCF[13]*Log[1 - x1 - x2]*Log[x1 + x2] + W20qprimeqprimebarqCF[14]*Log[x2]*Log[x1 + x2] + W20qprimeqprimebarqCF[15]*Log[x1 + x2]^2

    
    W20qprimeqprimebarqCF[1] = ((-18 + Pi^2)*x1^4 + 2*(-24 + Pi^2)*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2*(-96 + (-24 + Pi^2)*x2) + x2^2*(Pi^2*(2 - 2*x2 + x2^2) - 6*(8 - 8*x2 + 3*x2^2)) + 2*x1^2*(Pi^2*(1 - x2 + x2^2) - 6*(4 + 12*x2 + 5*x2^2)))/(24*(x1 + x2)^4)
    W20qprimeqprimebarqCF[2] = ((-1 + x2)*x2^2 + x1^3*(1 + x2) + x1*x2*(6 - 5*x2 + x2^2) + x1^2*(-1 - 5*x2 + 2*x2^2))/(2*(x1 + x2)^4)
    W20qprimeqprimebarqCF[3] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(8*(x1 + x2)^4)
    W20qprimeqprimebarqCF[4] = -((-1 + x2)*x2^2 + x1^3*(1 + x2) + x1*x2*(6 - 5*x2 + x2^2) + x1^2*(-1 - 5*x2 + 2*x2^2))/(2*(x1 + x2)^4)
    W20qprimeqprimebarqCF[5] = (x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(4*(x1 + x2)^4)
    W20qprimeqprimebarqCF[6] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(8*(x1 + x2)^4)
    W20qprimeqprimebarqCF[7] = ((-1 + x2)*x2^2 + x1^3*(1 + x2) + x1*x2*(6 - 5*x2 + x2^2) + x1^2*(-1 - 5*x2 + 2*x2^2))/(2*(x1 + x2)^4)
    W20qprimeqprimebarqCF[8] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(4*(x1 + x2)^4)
    W20qprimeqprimebarqCF[9] = (x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(4*(x1 + x2)^4)
    W20qprimeqprimebarqCF[10] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(8*(x1 + x2)^4)
    W20qprimeqprimebarqCF[11] = -(((-1 + x2)*x2^2 + x1^3*(1 + x2) +  x1*x2*(6 - 5*x2 + x2^2) +  x1^2*(-1 - 5*x2 + 2*x2^2))/(x1 + x2)^4)
    W20qprimeqprimebarqCF[12] = (x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(2*(x1 + x2)^4)
    W20qprimeqprimebarqCF[13] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(2*(x1 + x2)^4)
    W20qprimeqprimebarqCF[14] = (x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(2*(x1 + x2)^4)
    W20qprimeqprimebarqCF[15] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(2*(x1 + x2)^4)

 
  W^{[2,1]}_{q'\bar{q}',q}

 
    W21qprimeqprimebarq = CF*R21qprimeqprimebarqCF

 
    R21qprimeqprimebarqCF = W21qprimeqprimebarqCF[1] + W21qprimeqprimebarqCF[2]*Log[x1] + W21qprimeqprimebarqCF[3]*Log[1 - x1 - x2] + W21qprimeqprimebarqCF[4]*Log[x2] + W21qprimeqprimebarqCF[5]*Log[x1 + x2]

 
    W21qprimeqprimebarqCF[1] = (x1^3 + x1*(4 - 3*x2)*x2 + (-1 + x2)*x2^2 - x1^2*(1 + 3*x2))/(x1 + x2)^4
    W21qprimeqprimebarqCF[2] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(2*(x1 + x2)^4)
    W21qprimeqprimebarqCF[3] = (x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(2*(x1 + x2)^4)
    W21qprimeqprimebarqCF[4] = -(x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(2*(x1 + x2)^4)
    W21qprimeqprimebarqCF[5] = (x1^4 + 2*x1^3*(-1 + x2) + 2*x1*(-1 + x2)*x2^2 + x2^2*(2 - 2*x2 + x2^2) + 2*x1^2*(1 - x2 + x2^2))/(x1 + x2)^4


  W^{[2,2]}_{q'\bar{q}',q}

    
    W22qprimeqprimebarq = CF*R22qprimeqprimebarqCF

    
    R22qprimeqprimebarqCF = W22qprimeqprimebarqCF[1]

    
    W22qprimeqprimebarqCF[1] = -((x1^2 + x2^2)*(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2))/(4*(x1 + x2)^4)


W^{v (2)}_{qq,q}


  W^{v [2,0]}_{qq,q}

    
    This is also presented in eq. (141).

    W20vqqq = CF*(CA - 2*CF)*R20vqqqCFCACF

    
    R20vqqqCFCACF = W20vqqqCFCACF[1] + W20vqqqCFCACF[2]*Log[1 - x1] + W20vqqqCFCACF[3]*Log[1 - x1]^2 + W20vqqqCFCACF[4]*Log[x1] + W20vqqqCFCACF[5]*Log[1 - x1]*Log[x1] + W20vqqqCFCACF[6]*Log[1 - x2] + W20vqqqCFCACF[7]*Log[1 - x1]*Log[1 - x2] + W20vqqqCFCACF[8]*Log[x1]*Log[1 - x2] + W20vqqqCFCACF[9]*Log[1 - x2]^2 + W20vqqqCFCACF[10]*Log[1 - x1 - x2] + W20vqqqCFCACF[11]*Log[1 - x1]*Log[1 - x1 - x2] + W20vqqqCFCACF[12]*Log[x1]*Log[1 - x1 - x2] + W20vqqqCFCACF[13]*Log[1 - x2]*Log[1 - x1 - x2] + W20vqqqCFCACF[14]*Log[1 - x1 - x2]^2 + W20vqqqCFCACF[15]*Log[x2] + W20vqqqCFCACF[16]*Log[1 - x1]*Log[x2] + W20vqqqCFCACF[17]*Log[1 - x2]*Log[x2] + W20vqqqCFCACF[18]*Log[1 - x1 - x2]*Log[x2] + W20vqqqCFCACF[19]*Log[x1 + x2] + W20vqqqCFCACF[20]*Log[1 - x1 - x2]*Log[x1 + x2] + W20vqqqCFCACF[21]*PolyLog[2, x1] + W20vqqqCFCACF[22]*PolyLog[2, -(x1/(-1 + x2))] + W20vqqqCFCACF[23]*PolyLog[2, x2] + W20vqqqCFCACF[24]*PolyLog[2, -(x2/(-1 + x1))] + W20vqqqCFCACF[25]*PolyLog[2, x1 + x2]

    
    W20vqqqCFCACF[1] = (x1^2*(-6 - Pi^2*(-1 + x2) - 51*x2 + 21*x2^2) - (-1 + x2)*(3 - 3*x2 + (-9 + Pi^2)*x2^2) + x1*(-6 + 66*x2 - (51 + Pi^2)*x2^2 + (9 + Pi^2)*x2^3) + x1^3*(Pi^2*(-1 + x2) + 9*(1 + x2)))/(6*(-1 + x1)^2*(-1 + x2)^2)
    W20vqqqCFCACF[2] = (-3 + x1^3 + x1^2*(-4 + x2) - x2 + 3*x2^2 + x1*(6 - 4*x2 + x2^2))/(2*(-1 + x1)^2*(-1 + x2))
    W20vqqqCFCACF[3] = (-3*(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2))/(4*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[4] = (x1^3*(-3 + x2) + (-1 + x2)*x2^2 + x1^2*(7 - 5*x2 + 2*x2^2) + x1*(-4 + 6*x2 - 5*x2^2 + x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20vqqqCFCACF[5] = -(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[6] = (-3 + 6*x2 - 4*x2^2 + x2^3 + x1^2*(3 + x2) + x1*(-1 - 4*x2 + x2^2))/(2*(-1 + x1)*(-1 + x2)^2)
    W20vqqqCFCACF[7] = (2*(1 + x1^2 + x1*(-1 + x2) - x2 + x2^2))/((-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[8] = (2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[9] = (-3*(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2))/(4*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[10] = -(3*(-1 + x2)^2 + 2*x1^3*x2 + x1^2*(3 - 10*x2 + 3*x2^2) + 2*x1*(-3 + 8*x2 - 5*x2^2 + x2^3))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20vqqqCFCACF[11] = (2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/((-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[12] = -(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[13] = (2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/((-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[14] = -(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/(4*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[15] = (x1^3*(1 + x2) + x2*(-4 + 7*x2 - 3*x2^2) + x1*x2*(6 - 5*x2 + x2^2) + x1^2*(-1 - 5*x2 + 2*x2^2))/(2*(-1 + x1)^2*(-1 + x2)^2)
    W20vqqqCFCACF[16] = (2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[17] = -(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[18] = -(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[19] = -((x1^2 + 2*x1*(-1 + x2) + (-2 + x2)*x2)/((-1 + x1)*(-1 + x2)))
    W20vqqqCFCACF[20] = (2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/((-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[21] = (2 + 3*x1^2 + 2*x1*(-1 + x2) - 2*x2 + 3*x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[22] = -(6 + 5*x1^2 + 6*x1*(-1 + x2) - 6*x2 + 5*x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[23] = (2 + 3*x1^2 + 2*x1*(-1 + x2) - 2*x2 + 3*x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[24] = -(6 + 5*x1^2 + 6*x1*(-1 + x2) - 6*x2 + 5*x2^2)/(2*(-1 + x1)*(-1 + x2))
    W20vqqqCFCACF[25] = (2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/((-1 + x1)*(-1 + x2))


  W^{v [2,1]}_{qq,q}

    
    W21vqqq = CF*(CA - 2*CF)*R21vqqqCFCACF

    
    R21vqqqCFCACF = W21vqqqCFCACF[1] + W21vqqqCFCACF[2]*Log[1 - x1] + W21vqqqCFCACF[3]*Log[1 - x2] + W21vqqqCFCACF[4]*Log[1 - x1 - x2]

    
    W21vqqqCFCACF[1] = (((-1 + x2)*x2^2 + x1^3*(1 + x2) + x1*x2*(6 - 5*x2 + x2^2) + x1^2*(-1 - 5*x2 + 2*x2^2))/((-1 + x1)^2*(-1 + x2)^2))
    W21vqqqCFCACF[2] = -(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/((-1 + x1)*(-1 + x2))
    W21vqqqCFCACF[3] = -(2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/((-1 + x1)*(-1 + x2))
    W21vqqqCFCACF[4] = ((2 + x1^2 + 2*x1*(-1 + x2) - 2*x2 + x2^2)/((-1 + x1)*(-1 + x2)))


  W^{v [2,2]}_{qq,q}

    
    W22vqqq = 0


W^{v (2)}_{q\bar{q},q}


  W^{v [2,0]}_{q\bar{q},q}

    
    This is also presented in eq. (141).

    W20vqqbarq = CF*(CA - 2*CF)*R20vqqbarqCFCACF

    
    R20vqqbarqCFCACF = W20vqqbarqCFCACF[1] + W20vqqbarqCFCACF[2]*Log[1 - x1] + W20vqqbarqCFCACF[3]*Log[1 - x1]^2 + W20vqqbarqCFCACF[4]*Log[x1] + W20vqqbarqCFCACF[5]*Log[1 - x1]*Log[x1] + W20vqqbarqCFCACF[6]*Log[1 - x1 - x2] + W20vqqbarqCFCACF[7]*Log[1 - x1]*Log[1 - x1 - x2] + W20vqqbarqCFCACF[8]*Log[x2] + W20vqqbarqCFCACF[9]*Log[1 - x1]*Log[x2] + W20vqqbarqCFCACF[10]*Log[x1]*Log[x2] + W20vqqbarqCFCACF[11]*Log[1 - x1 - x2]*Log[x2] + W20vqqbarqCFCACF[12]*Log[x2]^2 + W20vqqbarqCFCACF[13]*Log[x1 + x2] + W20vqqbarqCFCACF[14]*Log[1 - x1]*Log[x1 + x2] + W20vqqbarqCFCACF[15]*Log[x1]*Log[x1 + x2] + W20vqqbarqCFCACF[16]*Log[1 - x1 - x2]*Log[x1 + x2] + W20vqqbarqCFCACF[17]*Log[x2]*Log[x1 + x2] + W20vqqbarqCFCACF[18]*Log[x1 + x2]^2 + W20vqqbarqCFCACF[19]*PolyLog[2, x1] + W20vqqbarqCFCACF[20]*PolyLog[2, -(x1/x2)] + W20vqqbarqCFCACF[21]*PolyLog[2, -(x2/(-1 + x1))] + W20vqqbarqCFCACF[22]*PolyLog[2, x1 + x2]

    
    W20vqqbarqCFCACF[1] = -((-3 + 2*Pi^2)*x1^4 + 2*(-3 + 2*Pi^2)*x1^3*(-1 + x2) - x2*(-9 + Pi^2*(-1 + x2)^2 + 21*x2 - 9*x2^2) + x1*(-1 + x2)*(9 + 60*x2 + 9*x2^2 + Pi^2*(1 - 4*x2 + x2^2)) + x1^2*(6*(1 + 11*x2 + x2^2) + Pi^2*(3 - 8*x2 + 3*x2^2)))/(6*(-1 + x1)^2*(x1 + x2)^2)
    W20vqqbarqCFCACF[2] = -(-1 + x1^3 + x1^2*(-2 + x2) - x2 + 3*x2^2 + x1*(2 + 4*x2 + x2^2))/(2*(-1 + x1)^2*(x1 + x2))
    W20vqqbarqCFCACF[3] = -(5 + 8*x1^2 + 8*x1*(-1 + x2) - 8*x2 + 5*x2^2)/(4*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[4] = -((-1 + x2)^2*x2 + x1^2*(1 + 6*x2 + x2^2) + x1*(-1 - 5*x2 + 5*x2^2 + x2^3))/(2*(-1 + x1)^2*(x1 + x2)^2)
    W20vqqbarqCFCACF[5] = (1 + x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[6] = ((-1 + x2)^2*x2 + x1^2*(1 + 6*x2 + x2^2) + x1*(-1 - 5*x2 + 5*x2^2 + x2^3))/(2*(-1 + x1)^2*(x1 + x2)^2)
    W20vqqbarqCFCACF[7] = (2*x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2)/((-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[8] = (x1^4 + 2*x1^3*(-1 + x2) + 2*x1*x2*(3 + x2) + x1^2*(1 - 4*x2 + x2^2) + x2*(-2 + x2 + 2*x2^2))/(2*(-1 + x1)^2*(x1 + x2)^2) 
    W20vqqbarqCFCACF[9] = (3 + 4*x1^2 + 4*x1*(-1 + x2) - 4*x2 + 3*x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[10] = -(1 + x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[11] = -((2*x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2)/((-1 + x1)*(x1 + x2)))
    W20vqqbarqCFCACF[12] = -((1 + x1^2 + x1*(-1 + x2) - x2 + x2^2)/((-1 + x1)*(x1 + x2)))
    W20vqqbarqCFCACF[13] = (x1 - x1^3 + x1^2*(1 - 2*x2) + 8*x1*x2 + x2*(-3 + 3*x2 + x2^2))/(2*(-1 + x1)*(x1 + x2)^2)
    W20vqqbarqCFCACF[14] = (-2*(1 + x1^2 + x1*(-1 + x2) - x2 + x2^2))/((-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[15] = (1 + x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[16] = (2*x1^2 + 2*x1*(-1 + x2) + (-1 + x2)^2)/((-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[17] = (5 + 4*x1^2 + 4*x1*(-1 + x2) - 4*x2 + 5*x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[18] = -(3 + 2*x1^2 + 2*x1*(-1 + x2) - 2*x2 + 3*x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[19] = -(3 + 4*x1^2 + 4*x1*(-1 + x2) - 4*x2 + 3*x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[20] = -(3 + 4*x1^2 + 4*x1*(-1 + x2) - 4*x2 + 3*x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[21] = -(3 + 4*x1^2 + 4*x1*(-1 + x2) - 4*x2 + 3*x2^2)/(2*(-1 + x1)*(x1 + x2))
    W20vqqbarqCFCACF[22] = (3 + 4*x1^2 + 4*x1*(-1 + x2) - 4*x2 + 3*x2^2)/(2*(-1 + x1)*(x1 + x2))


  W^{v [2,1]}_{q\bar{q},q}

    
    W21vqqbarq = CF*(CA - 2*CF)*R21vqqbarqCFCACF

    
    R21vqqbarqCFCACF = W21vqqbarqCFCACF[1] + W21vqqbarqCFCACF[2]*Log[1 - x1] + W21vqqbarqCFCACF[3]*Log[x2] + W21vqqbarqCFCACF[4]*Log[x1 + x2]

    
    W21vqqbarqCFCACF[1] = ((-1 + x2)^2*x2 + x1^2*(1 + 6*x2 + x2^2) + x1*(-1 - 5*x2 + 5*x2^2 + x2^3))/((-1 + x1)^2*(x1 + x2)^2)
    W21vqqbarqCFCACF[2] = -((1 + x2^2)/((-1 + x1)*(x1 + x2)))
    W21vqqbarqCFCACF[3] = (1 + x2^2)/((-1 + x1)*(x1 + x2))
    W21vqqbarqCFCACF[4] = -((1 + x2^2)/((-1 + x1)*(x1 + x2)))


  W^{v [2,2]}_{q\bar{q},q}

    
    W22vqqbarq = 0

